Watkins's conjecture holds for all infinite groups

We prove that at every infinite cardinality, every group which is neither abelian of exponent greater than two nor generalized dicyclic admits a graphical regular representation, settling the infinite-group part of Watkins's conjecture. We also determine the Cayley index of every infinite group: it is $1$, $2$, or $8$, according to its algebraic type, and in every case the index is attained by a connected Cayley graph. For every infinite group $G$ of cardinality $\kappa$, we construct $2^\kappa$ pairwise nonisomorphic Cayley graphs with exactly the unavoidable inverse-pair symmetries, diameter two, and $\kappa$ common neighbors at every distinct pair. The principal tool recovers a continuous ordinal hierarchy from an alternating adjacency baseline with bounded-degree errors: robust finite patterns identify the initial classes, successive twin quotients recover the layers, and their finite exception packets determine the translation action. The reconstruction applies without a group action and is stable under additional layerwise bounded-degree edits. Further results give closed Cantor-cube families with prescribed finite data in the regular cases, sharp cofinality-dependent graph properties, and optimal three-valued shortest-path metrics.

==> anc/README.md <==
# Ancillary files (v15)

**The programs here re-check finite statements that are proved in the text of the paper. No statement of the paper depends on running them.**

Generated by the factory (core/release.py) from v2/anc_map.yaml for v15: each file, the statements it concerns with their numbers in this version, and whether it re-checks the current text (`current`) or is kept for provenance. Scripts and logs keep the statement numbers and notation of the version they were written for.

| file | statements (this version) | status | what it does |
|---|---|---|---|
| `run_all.py` | - | toolkit | runs the six suites in a temporary copy of the extracted source (main.tex and anc/) and writes new logs |
| `checks/check_construction.py` | Lemma 4.3 (lem:layered); Lemma 3.13 (lem:packet); Lemma 2.7 (lem:p4) | current | finite packet, marker and alternating-layer construction fixtures |
| `checks/protected_core/check_protected_core.py` | Lemma 2.2 (lem:countable); Lemma 2.8 (lem:star) | current | frozen codegrees survive pool and star insertions, in Z, the finite-support Boolean group, S3 x Z and S3 x C2^(N); finite schedule prefixes only |
| `checks/protected_core/results.json` | Lemma 2.2 (lem:countable); Lemma 2.8 (lem:star) | current | the suite's recorded result |
| `checks/protected_core/README.md` | Lemma 2.2 (lem:countable); Lemma 2.8 (lem:star) | current | the suite's scope |
| `checks/consequences/check_consequences.py` | Theorem 3.4 (thm:recovery); Corollary 4.9 (cor:connectivity) | current | finite hierarchy and marker/consequence fixtures (with the C++17 component below) |
| `checks/consequences/exhaustive_markers.cpp` | Theorem 3.4 (thm:recovery) | current | the exhaustive finite marker component; needs g++ (C++17) |
| `checks/consequences/results.json` | Theorem 3.4 (thm:recovery); Corollary 4.9 (cor:connectivity) | current | the suite's recorded result |
| `checks/strengthening/check_strengthenings.py` | Lemma 3.7 (lem:margin); Proposition 3.10 (prop:robust-conp); lem:robustcountable (not in v15) | current | finite robustness margins and finite-prescription fixtures |
| `checks/strengthening/results.json` | Lemma 3.7 (lem:margin); Proposition 3.10 (prop:robust-conp); lem:robustcountable (not in v15) | current | the suite's recorded result |
| `checks/strengthening/README.md` | Lemma 3.7 (lem:margin); Proposition 3.10 (prop:robust-conp) | current | the suite's scope |
| `checks/certificate/check_prescribed_markers.py` | Lemma 2.9 (lem:markerprescription) | current | finite prescribed-marker fixtures in S3 x Z |
| `checks/certificate/prescribed_marker_results.json` | Lemma 2.9 (lem:markerprescription) | current | the suite's recorded result |
| `checks/clarity/check_clarity.py` | Lemma 2.2 (lem:countable); Theorem 3.4 (thm:recovery); Lemma 5.3 (lem:tags) | current | four sign evaluations, the finite baseline quotient recursion (partitions supplied), Boolean tag identities |
| `checks/clarity/results.json` | Lemma 2.2 (lem:countable); Theorem 3.4 (thm:recovery); Lemma 5.3 (lem:tags) | current | the suite's recorded result |
| `checks/clarity/README.md` | Lemma 2.2 (lem:countable); Theorem 3.4 (thm:recovery); Lemma 5.3 (lem:tags) | current | the suite's scope |
| `checks/results.json` | Lemma 4.3 (lem:layered); Lemma 3.13 (lem:packet) | current | check_construction.py's recorded result |
| `checks/execution_record.json` | - | provenance | the v9 bundle's execution record |
| `checks/README.md` | - | toolkit | the eight suites and their finite scope |
| `Current_Revision.md` | - | provenance | the v9 revision note |
| `Notation_Map.md` | - | provenance | the v9 notation map (program variables to manuscript notation) |

Run `python3 anc/run_all.py` from the extracted root, where main.tex sits next to anc/ (Python 3.10 or later,
standard library only; the consequences suite also needs `g++` with C++17). The runner works on a temporary copy and
writes new logs to `check_runs/`. The Boolean seed certificate and the illustration check of earlier versions are
gone: the seed of Section 5.1 is now an explicit subdivided K4 whose rigidity is proved in the text. `run_records/`
holds a run of all six suites, the consequences suite's C++17 component included (7,104,240 seven-vertex subsets and
56,741,472 cut tests), from the v13 arXiv source (the anc files are those of v14) with g++ 13.3 on 2026-10-18;
`run_records/COMPILER.txt` says where and how. These suites check finite examples, finite schedule prefixes
and exact data. They do not check the infinite schedules, the transfinite recovery, the cardinal arguments or the
theorem itself.


==> anc/checks/README.md <==
# Checking suites and their scope

Run the eight suites together using `python3 anc/run_all.py` from the source
root, or invoke an individual script. All eight passed the fresh recorded run.

| Suite | Finite scope |
|---|---|
| protected_core/check_protected_core.py | Frozen-codegree preservation during pool and star insertions in explicit infinite-group models, using finite computations. |
| check_construction.py | Finite packet, marker and construction fixtures. |
| consequences/check_consequences.py | Finite hierarchy and marker/consequence fixtures, including a C++17 exhaustive component. |
| strengthening/check_strengthenings.py | Finite robustness margins and finite-prescription fixtures. |
| certificate/verify_boolean_seed.py | Exact integer closed-walk certificate for the 18-vertex Boolean seed. |
| certificate/check_prescribed_markers.py | Finite prescribed-marker fixtures. |
| ../figures/verify_illustrations.py | Agreement between finite source fixtures, TikZ seed edges, certificate and illustrated identities. |
| clarity/check_clarity.py | Four sign evaluations, finite baseline quotient recursion with supplied partitions, and Boolean tag identities. |

`execution_record.json` records the current execution. Logs are in
`../run_records/`. None of these suites verifies the unrestricted infinite or
transfinite theorems. Local program variables are not manuscript notation.


==> anc/checks/certificate/check_prescribed_markers.py <==
"""Finite regression tests for the arbitrary-prescription marker lemma.

Uses actual elements of S3 x Z, not finite cyclic approximations.  The finite
prescriptions deliberately forbid one member of a standard generating list.
The checks exercise finite assignments and factorization identities; they are
not independent verification of infinite realization or arbitrary-group avoidance.
Run from any directory with Python 3.10+; standard library only.
"""
from __future__ import annotations
import importlib.util
import json
from pathlib import Path

HERE=Path(__file__).resolve().parent
spec=importlib.util.spec_from_file_location('construction',HERE.parent/'check_construction.py')
assert spec and spec.loader
c=importlib.util.module_from_spec(spec);spec.loader.exec_module(c)

def require(test:bool, message:str)->None:
    if not test: raise AssertionError(message)

def test_case(m:int, offset:int)->dict:
    P=c.Permutations(3); G=c.Product(P)
    e=G.e
    gens=[(P.cycle(0,1),0),(P.cycle(0,1,2),0),(P.e,1)]
    initial_A=G.pair((P.cycle(0,1,2),offset+1))
    initial_R=G.pair(gens[0]) | G.pair((P.e,offset+2))
    require(not(initial_A&initial_R),'Initial prescription inconsistent')
    B=set(); factor_pairs=[]
    for j,g in enumerate(gens):
        z=offset+10+j
        while True:
            t=(P.e,z); u=G.mul(G.inv(t),g)
            if t!=e and u!=e and not(G.pair(t)&initial_R) and not(G.pair(u)&initial_R):break
            z+=1
        require(G.mul(t,u)==g,'Generator factorization failed')
        factor_pairs.append((t,u,g));B |= G.pair(t)|G.pair(u)
    A=initial_A|B;R=set(initial_R);targets=sorted(A)
    used={e}|A|R;nextheight=1000+offset
    records=[];constraints=0
    def fresh():
        nonlocal nextheight
        nextheight=nextheight*10+7
        return (P.e,nextheight)
    def star(pool,zeros):
        require(pool=={G.inv(x) for x in pool},'Pool not symmetric')
        require(pool<=A and not(pool&zeros),'Star hypotheses failed')
        for _ in range(200):
            t=fresh();W={G.mul(t,p) for p in pool};W|={G.inv(x) for x in list(W)}
            N={G.diff(t,z) for z in zeros};N|={G.inv(x) for x in list(N)}
            if t in used or W&(R|{e}) or N&(A|W|{e}):continue
            A.update(W);R.update(N);used.add(t);return t
        raise RuntimeError('Explicit height search exceeded bound')
    for a in targets:
        require(a in A and a not in R,'Processed target must already be selected')
        L=2*m+1; p1=G.pair(a)
        while len(p1)<L:
            x=fresh();pair=G.pair(x)
            if pair&(used|A|R|{e}):continue
            A.update(pair);used.update(pair);p1.update(pair)
        p2=set()
        while len(p2)<L:
            x=fresh();pair=G.pair(x)
            N={G.diff(y,p) for y in pair for p in p1};N|={G.inv(y) for y in list(N)}
            if pair&(used|A|R|{e}) or N&(A|pair|{e}):continue
            A.update(pair);R.update(N);used.update(pair);p2.update(pair)
        q1={star(p1,p2|{e}) for _ in range(L)}
        q3={e}|{star(p1|p2,q1) for _ in range(L-1)}
        blocks=[q1,p1,q3,p2]
        require(all(len(b)>2*m for b in blocks),'Block too small')
        require(len(set.union(*blocks))==sum(map(len,blocks)),'Blocks overlap')
        records.append(blocks)
        # Recheck every prior marker to exercise permanence under later updates.
        for old in records:
            for i in range(4):
                for j in range(i+1,4):
                    for x in old[i]:
                        for y in old[j]:
                            d=G.diff(x,y)
                            require((d in A and d not in R) if j-i==1 else (d in R and d not in A),'Old marker changed')
                            constraints+=1
    covered=set()
    for blocks in records:
        vs=set.union(*blocks)
        for x in vs:
            for y in vs:
                if x!=y:
                    d=G.diff(x,y)
                    if d in A:covered.add(d)
    require(A<=covered,'An added selected difference lacks a marker')
    require(initial_A<=A and initial_R<=R and not(A&R) and e not in A|R,'Prescription not retained')
    require(all(t in A and u in A and G.mul(t,u)==g for t,u,g in factor_pairs),'Generating factorizations lost')
    return {'m':m,'initial_selected':len(initial_A),'initial_forbidden':len(initial_R),'forbidden_standard_generator':True,'initial_targets':len(targets),'markers':len(records),'cross_constraints_rechecked':constraints,'final_selected':len(A),'final_forbidden':len(R),'covered_selected':len(covered)}

def main():
    result={'status':'RUNNING','boundary':__doc__}
    try:
        result['models']=[test_case(1,0),test_case(2,4),test_case(3,11)]
        result['status']='PASS'
    except Exception as exc:
        result['status']='FAIL';result['error']=repr(exc);raise
    finally:
        (HERE/'prescribed_marker_results.json').write_text(json.dumps(result,indent=2)+'\n')
        print(json.dumps(result,indent=2))
if __name__=='__main__': main()


==> anc/checks/certificate/prescribed_marker_results.json <==
{
  "status": "PASS",
  "boundary": "Finite regression tests for the arbitrary-prescription marker lemma.\n\nUses actual elements of S3 x Z, not finite cyclic approximations.  The finite\nprescriptions deliberately forbid one member of a standard generating list.\nThe checks exercise finite assignments and factorization identities; they are\nnot independent verification of infinite realization or arbitrary-group avoidance.\nRun from any directory with Python 3.10+; standard library only.\n",
  "models": [
    {
      "m": 1,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 5694,
      "final_selected": 756,
      "final_forbidden": 699,
      "covered_selected": 756
    },
    {
      "m": 2,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 14118,
      "final_selected": 2004,
      "final_forbidden": 1755,
      "covered_selected": 2004
    },
    {
      "m": 3,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 26286,
      "final_selected": 3828,
      "final_forbidden": 3291,
      "covered_selected": 3828
    }
  ]
}


==> anc/checks/check_construction.py <==
#!/usr/bin/env python3
"""Finite checks for the proposed alternating-layer Cayley construction.

These tests verify finite ingredients and explicit finite models. They do not
certify the infinite existence theorems, transfinite recursion, or novelty.
Uses the Python standard library only.
"""
from __future__ import annotations
import itertools, json, math, random, time
from collections import Counter
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RNG = random.Random(20260927)
COUNTS: Counter[str] = Counter()
DETAILS: dict = {}

class Permutations:
    def __init__(self, n: int, even: bool=False):
        def parity(p):
            return sum(p[i]>p[j] for i in range(n) for j in range(i+1,n))%2
        self.n=n
        self.el=[p for p in itertools.permutations(range(n)) if not even or parity(p)==0]
        self.idx={p:i for i,p in enumerate(self.el)}
        self.e=self.idx[tuple(range(n))]
        self.mul=[[self.idx[tuple(p[q[i]] for i in range(n))] for q in self.el] for p in self.el]
        self.inv=[]
        for p in self.el:
            q=[0]*n
            for i,j in enumerate(p):q[j]=i
            self.inv.append(self.idx[tuple(q)])
    def cycle(self,*a):
        p=list(range(self.n))
        for i,j in zip(a,a[1:]+a[:1]):p[i]=j
        return self.idx[tuple(p)]

class Product:
    def __init__(self,P:Permutations, modulus:int|None=None):
        self.P=P;self.modulus=modulus;self.e=(P.e,0)
    def mul(self,a,b):
        z=a[1]+b[1]
        if self.modulus is not None:z%=self.modulus
        return (self.P.mul[a[0]][b[0]],z)
    def inv(self,a):
        z=-a[1]
        if self.modulus is not None:z%=self.modulus
        return (self.P.inv[a[0]],z)
    def diff(self,a,b):return self.mul(a,self.inv(b))
    def pair(self,a):return {a,self.inv(a)}


def robust_p4_checks():
    total=0
    for m in range(1,5):
        L=2*m+1
        for cut in itertools.product(range(L+1),repeat=4):
            if sum(cut) in (0,4*L):continue
            for complement in (False,True):
                maxima=[]
                for i in range(4):
                    js=[j for j in range(4) if i!=j and ((abs(i-j)==1)!=complement)]
                    if cut[i]:maxima.append(sum(L-cut[j] for j in js))
                    if cut[i]<L:maxima.append(sum(cut[j] for j in js))
                assert max(maxima)>m,(m,cut,complement)
                total+=1
    COUNTS['p4_cut_lower_bound_checks']=total
    m=76;L=153
    cuts=list(itertools.product([0,1,76,152,153],repeat=4))
    cuts += [tuple(RNG.randrange(L+1) for _ in range(4)) for _ in range(20000)]
    for cut in cuts:
        if sum(cut) in (0,4*L):continue
        for comp in (False,True):
            mx=0
            for i in range(4):
                js=[j for j in range(4) if i!=j and ((abs(i-j)==1)!=comp)]
                if cut[i]:mx=max(mx,sum(L-cut[j] for j in js))
                if cut[i]<L:mx=max(mx,sum(cut[j] for j in js))
            assert mx>m
            COUNTS['full_constant_p4_cut_samples']+=1


def build_marker(m:int, two_targets:bool=False):
    P=Permutations(3);G=Product(P)
    A:set[tuple]=set();R:set[tuple]=set();used:set[tuple]={G.e}
    markers=[];maxheight=1;L=2*m+1
    def fresh():
        nonlocal maxheight
        maxheight=maxheight*10+7
        return (P.e,maxheight)
    def insert_star(pool:set[tuple],zeros:set[tuple]):
        assert pool and pool=={G.inv(x) for x in pool}
        assert pool<=A and not(pool&zeros)
        for _ in range(100):
            t=fresh()
            if t in used:continue
            W={G.mul(t,p) for p in pool};W|={G.inv(x) for x in list(W)}
            if W & (R|{G.e}):continue
            newA=A|W
            N={G.diff(t,z) for z in zeros};N|={G.inv(x) for x in list(N)}
            if G.e in N or N & newA:continue
            A.update(W);R.update(N);used.add(t)
            COUNTS['star_insertions']+=1
            COUNTS['star_edge_constraints']+=len(pool)
            COUNTS['star_nonedge_constraints']+=len(zeros)
            return t
        raise AssertionError('height star search unexpectedly failed')
    targets=[(P.cycle(0,1),0)]
    if two_targets:targets.append((P.cycle(0,1,2),0))
    for target in targets:
        assert target not in R
        A.update(G.pair(target));used.update(G.pair(target))
        pool1=G.pair(target)
        while len(pool1)<L:
            x=fresh();pair=G.pair(x)
            if pair & (used|A|R|{G.e}):continue
            pool1.update(pair);A.update(pair);used.update(pair)
        pool2:set[tuple]=set()
        while len(pool2)<L:
            x=fresh();pair=G.pair(x)
            if pair & (used|A|R|{G.e}):continue
            N={G.diff(y,p) for y in pair for p in pool1}
            N|={G.inv(y) for y in list(N)}
            if N & (A|pair|{G.e}):continue
            A.update(pair);R.update(N);used.update(pair);pool2.update(pair)
            COUNTS['pool_pair_insertions']+=1
        c1={insert_star(pool1,pool2|{G.e}) for _ in range(L)}
        c3={G.e}
        for _ in range(L-1):c3.add(insert_star(pool1|pool2,c1))
        blocks=[c1,pool1,c3,pool2]
        assert len(set.union(*blocks))==sum(map(len,blocks))
        assert all(len(b)>2*m for b in blocks)
        markers.append(blocks)
        for i in range(4):
            for j in range(i+1,4):
                for x in blocks[i]:
                    for y in blocks[j]:
                        d=G.diff(x,y)
                        if j-i==1:assert d in A and d not in R
                        else:assert d in R and d not in A
                        COUNTS['marker_cross_block_pairs']+=1
    assert not(A&R) and G.e not in A|R
    # Every selected difference occurs on an edge of at least one marker.
    covered=set()
    for blocks in markers:
        vs=set.union(*blocks)
        for x in vs:
            for y in vs:
                if x!=y:
                    d=G.diff(x,y)
                    if d in A:covered.add(d)
                    COUNTS['marker_difference_checks']+=1
    assert A<=covered
    if two_targets:
        # The two permutation targets generate S3, and selected central heights
        # have gcd one; this certifies generation of this explicit S3 x Z core.
        central=[abs(z) for p,z in A if p==P.e and z]
        assert math.gcd(*central)==1
        generated={P.e};change=True
        while change:
            old=len(generated)
            generated|={P.mul[x][y] for x in list(generated) for y,_ in targets}
            change=len(generated)>old
        assert len(generated)==6
    return {'m':m,'markers':len(markers),'vertices':[sum(map(len,b)) for b in markers],
            'selected_differences':len(A),'reserved_differences':len(R)}


def finite_packets():
    P=Permutations(5);G=Product(P,1409)
    hp=[i for i,p in enumerate(P.el) if p[4]==4]
    def inH(x):return P.el[x[0]][4]==4
    def diffH(x,y):return inH(G.diff(x,y))
    h1=(P.cycle(0,1),0);h2=(P.cycle(1,2),0)
    targets=[(P.cycle(3,4),0),(P.cycle(0,1,2,3,4),17),(P.cycle(1,4),701)]
    out=[]
    for a in targets:
        W0={a,G.mul(h1,a),G.mul(h2,a)};W0|={G.inv(x) for x in list(W0)}
        D={G.diff(x,y) for x in W0 for y in W0 if x!=y and diffH(x,y)}
        comps=[];unseen=set(W0)
        while unseen:
            c=next(iter(unseen));comp={x for x in unseen if diffH(x,c)}
            comps.append(comp);unseen-=comp
        C=set.union(*(c for c in comps if len(c)>=3))
        cosets=[c for c in comps if len(c)>=3]
        reps=[next(iter(c)) for c in cosets]
        def extend(images,x):
            for c,t in zip(reps,images):
                if diffH(x,c):return G.mul(G.diff(x,c),t)
            raise ValueError('outside candidate domain')
        candidates=[]
        for images in itertools.product(C,repeat=len(reps)):
            image={extend(images,x) for x in C}
            if image==C:candidates.append(images)
        W=set(W0);R=set();cert=[]
        for imgs in candidates:
            moved=[c for c in C if extend(imgs,c)!=c]
            if not moved:continue
            c=moved[0];DW={G.mul(d,w) for d in D for w in W}
            found=False
            for k in range(1409):
                for p in hp:
                    x=G.mul((p,k),c);y=extend(imgs,x);pair=G.pair(x)
                    COUNTS['finite_packet_witness_trials']+=1
                    if y in pair or pair & (W|R|DW) or y in W:continue
                    W.update(pair);R.update(G.pair(y));cert.append((imgs,x,y));found=True;break
                if found:break
            assert found
        assert len(W)<=76 and not W&R
        # Original large components remain exactly C.
        adj={x:{y for y in W if y!=x and G.diff(x,y) in D} for x in W}
        un=set(W);large=set()
        while un:
            seed=next(iter(un));seen={seed};todo=[seed]
            while todo:
                z=todo.pop()
                for y in adj[z]-seen:seen.add(y);todo.append(y)
            un-=seen
            if len(seen)>=3:large|=seen
        assert large==C
        for imgs,x,y in cert:
            assert x in W and y not in W and extend(imgs,x)==y
            COUNTS['packet_exclusion_certificates']+=1
        assert a in C and all(not inH(w) for w in W)
        out.append({'ambient_order':120*1409,'core_order':24*1409,'core_nonnormal':True,
                    'initial_size':len(W0),'candidate_count':len(candidates),'packet_size':len(W),
                    'repairs':len(cert)})
    # Exhaustively check the finite 3/4 sandwich bound in S4 < S5.
    for x in range(120):
        for y in range(x+1,120):
            equal=0
            for h in hp:
                hx=P.mul[h][x];hy=P.mul[h][y]
                if hx==P.inv[hy]:equal+=1
            assert equal*4<=3*24
            COUNTS['finite_sandwich_pairs']+=1
    DETAILS['finite_packets']=out


def graph_rows(mul,S):
    n=len(mul);rows=[]
    for x in range(n):
        row=0
        for s in S:row|=1<<mul[s][x]
        assert not(row>>x&1)
        rows.append(row)
    return rows

def rooted_refinement(rows):
    n=len(rows);colors=[1]+[0]*(n-1);history=[]
    while True:
        classes={}
        for i,c in enumerate(colors):classes[c]=classes.get(c,0)|(1<<i)
        masks=[classes[c] for c in sorted(classes)]
        sig=[(colors[i],tuple((rows[i]&b).bit_count() for b in masks)) for i in range(n)]
        lookup={};new=[]
        for s in sig:
            if s not in lookup:lookup[s]=len(lookup)
            new.append(lookup[s])
        history.append(len(lookup))
        if len(lookup)==len(classes):return history,len(lookup)
        colors=new

def choose_finite_core():
    P=Permutations(5,even=True);n=len(P.el)
    pairs=[];remaining=set(range(n))-{P.e}
    while remaining:
        x=min(remaining);pair={x,P.inv[x]};pairs.append(pair);remaining-=pair
    for attempt in range(1,20001):
        U=set.union(set(),*(pair for pair in pairs if RNG.randrange(2)))
        C=set(range(n))-{P.e}-U
        rows=graph_rows(P.mul,U);comp=graph_rows(P.mul,C)
        nu=[(rows[0]&rows[g]).bit_count() for g in range(1,n)]
        nc=[(comp[0]&comp[g]).bit_count() for g in range(1,n)]
        if min(nu)<=6 or min(nc)<=6:continue
        hist,classes=rooted_refinement(rows)
        if classes==n:
            DETAILS['finite_core']={'group':'A5','order':60,'connection_indices':sorted(U),
                'min_codegree':min(nu),'min_complement_codegree':min(nc),
                'root_refinement_classes':hist,'search_attempts':attempt}
            return P,U
    raise AssertionError('no finite prototype core found')


def finite_global_models():
    P,U=choose_finite_core();n=60
    invol=[x for x in range(1,n) if P.mul[x][x]==0]
    a=next(x for x in invol if any(P.mul[x][y]!=P.mul[y][x] for y in invol))
    b=next(y for y in invol if P.mul[a][y]!=P.mul[y][a])
    packet={0,a,b}
    assert [h for h in range(n) if {P.mul[p][h] for p in packet}==packet]==[0]
    records=[]
    for r in (2,3,4):
        qsize=1<<r;N=n*qsize
        def mul(x,y):return P.mul[x%n][y%n]+n*((x//n)^(y//n))
        eps=[(r-i)%2 for i in range(r)]
        S=set(U)
        for mask in range(1,qsize):
            i=mask.bit_length()-1
            for h in range(n):
                flip=mask==(1<<i) and h in packet
                if bool(eps[i])!=flip:S.add(h+n*mask)
        rows=[]
        for x in range(N):
            bits=0
            for s in S:bits|=1<<mul(s,x)
            assert not(bits>>x&1)
            rows.append(bits)
        fiber_masks=[((1<<n)-1)<<(n*j) for j in range(qsize)]
        for x in range(N):
            for j in range(qsize):
                if j==x//n:continue
                z=j^(x//n);i=z.bit_length()-1
                degree=(rows[x]&fiber_masks[j]).bit_count()
                assert (degree<=3) if eps[i]==0 else (n-degree<=3)
                COUNTS['baseline_recovery_counts']+=1
        # Canonical successive twin classes in the recovered Boolean hierarchy.
        for level in range(r):
            reps=list(range(0,qsize,1<<level))
            def edge(x,y):return eps[(x^y).bit_length()-1] if x!=y else 0
            for x in reps:
                for y in reps:
                    if x==y:continue
                    twins=all(edge(x,z)==edge(y,z) for z in reps if z not in (x,y))
                    parent=(x>>(level+1))==(y>>(level+1))
                    assert twins==parent
                    COUNTS['twin_comparisons']+=1
        # Every nonidentity difference has a common neighbor, including last layer.
        codes=[(rows[0]&rows[g]).bit_count() for g in range(1,N)]
        assert min(codes)>0
        COUNTS['global_positive_codegrees']+=len(codes)
        hist,classes=rooted_refinement(rows)
        records.append({'order':N,'rank_length':r,'labels':eps,'connection_size':len(S),
                        'minimum_codegree':min(codes),'root_refinement_classes':hist,
                        'uncolored_root_refinement_discrete':classes==N})
        # Constant-zero layers retain coordinate swap: genuine negative control.
        if r==3:
            sparse=set(U)
            for i in range(r):sparse|={h+n*(1<<i) for h in packet}
            def swap(x):
                h,mask=x%n,x//n
                mm=mask
                if (mask&1)!=((mask>>1)&1):mm=mask^3
                return h+n*mm
            assert {swap(s) for s in sparse}==sparse
            assert any(swap(s) not in S for s in S)
            for x in range(N):
                invx=P.inv[x%n]+n*(x//n)
                finvx=P.inv[swap(x)%n]+n*(swap(x)//n)
                for y in range(N):
                    assert (mul(y,invx) in sparse)==(mul(swap(y),finvx) in sparse)
                    COUNTS['negative_control_ordered_pairs']+=1
    DETAILS['finite_global_models']=records


def exceptional_finite_certificate():
    neighbors=[[8,9,13],[9,10,14],[3,15,16],[2,4,17],[3,5,16],[4,6,7],
        [5,9,13],[5,11,13],[0,12,16],[0,1,6],[1,12,17],[7,14,15],
        [8,10,15],[0,6,7],[1,11,17],[2,11,12],[2,4,8],[3,10,14]]
    n=18
    assert all(len(row)==3 for row in neighbors)
    assert all(i in neighbors[j] for i in range(n) for j in neighbors[i])
    assert all(not(set(neighbors[i])&set(neighbors[j])) for i in range(n) for j in neighbors[i])
    powers=[[int(i==j) for j in range(n)] for i in range(n)];sig=[[] for _ in range(n)]
    for k in range(1,10):
        powers=[[sum(powers[i][l] for l in neighbors[j]) for j in range(n)] for i in range(n)]
        if k>=4:
            for i in range(n):sig[i].append(powers[i][i])
    assert len({tuple(s) for s in sig})==18
    U={1<<i for i in range(n)}|{(1<<i)^(1<<j) for i in range(n) for j in neighbors[i]}
    assert len(U)==45
    degrees={x:sum(x!=y and (x^y) in U for y in U) for x in U}
    assert all(degrees[1<<i]==6 for i in range(n))
    assert all(degrees[x]==2 for x in U if x.bit_count()==2)
    tags=[]
    for v in range(1,1<<n):
        if v.bit_count()%2 and all((v^w).bit_count()>=4 for w in tags):
            tags.append(v)
            if len(tags)==95:break
    assert len(tags)==95
    for x in tags:
        for y in tags:
            assert (x^y) not in U
            COUNTS['boolean_tag_difference_checks']+=1
    for j in range(1,49):
        tag=set(tags[:2*j-1]);base=next(iter(tag))
        for a in {base^x for x in tag}:
            if a:assert {x^a for x in tag}!=tag
            COUNTS['boolean_tag_period_checks']+=1
    DETAILS['boolean_factor_certificate']={'vertices':18,'neighbors':neighbors,'walk_signatures':sig,
        'link_size':45,'odd_tag_pool':tags,'tag_sizes':[2*j-1 for j in range(1,49)]}


def main():
    t=time.monotonic()
    robust_p4_checks()
    DETAILS['markers']=[build_marker(1,True),build_marker(3,True),build_marker(76,False)]
    finite_packets()
    finite_global_models()
    exceptional_finite_certificate()
    result={'status':'PASS','seed':20260927,'elapsed_seconds':round(time.monotonic()-t,3),
            'counts':dict(COUNTS),'details':DETAILS,
            'limits':['No infinite automorphism enumeration.','No independent verification of published external existence theorems.',
                      'No computation of the transfinite construction or novelty.','Full constant 76 is tested in one finite prescribed marker, not in a completed infinite core.',
                      'Finite global examples use m=3 and exact uncolored graph relations; no supplied coset colors enter rooted refinement.']}
    (ROOT/'checks'/'results.json').write_text(json.dumps(result,indent=2))
    print(json.dumps({'status':result['status'],'counts':result['counts'],'finite_global_models':DETAILS['finite_global_models'],'elapsed_seconds':result['elapsed_seconds']},indent=2))

if __name__=='__main__':
    try:main()
    except Exception:
        import traceback
        (ROOT/'checks'/'FAILURE.txt').write_text(traceback.format_exc())
        raise


==> anc/checks/clarity/README.md <==
# Clarity checks

See `anc/checks/README.md` for the scope and script names. This suite passed
the fresh execution recorded in `anc/run_records/`. Run all eight suites with
`python3 anc/run_all.py` from the extracted source root. The finite checks do
not verify the complete infinite or transfinite arguments.


==> anc/checks/clarity/check_clarity.py <==
#!/usr/bin/env python3
"""Finite checks of identities clarified in the September 30 revision.

This does not test initial-class recognition, infinite cardinal estimates,
Zariski non-discreteness, or correctness of the complete proof. Baseline
partitions are supplied to the finite quotient-recursion fixtures.
"""
from __future__ import annotations
import argparse,itertools,json,random
from pathlib import Path

def compose(p:tuple[int,...],q:tuple[int,...])->tuple[int,...]:
    return tuple(p[q[i]] for i in range(len(p)))
def inv(p:tuple[int,...])->tuple[int,...]:
    return tuple(p.index(i) for i in range(len(p)))
def sign_checks()->int:
    group=list(itertools.permutations(range(3))); e=tuple(range(3)); n=0
    for p,q,eps,delta in itertools.product(group,group,(-1,1),(-1,1)):
        u=compose(e,p);v=compose(e,q)
        actual=compose(inv(u) if eps==1 else u, v if delta==1 else inv(v))
        expected={(1,1):compose(inv(p),q),(-1,1):compose(p,q),
                  (1,-1):compose(inv(p),inv(q)),(-1,-1):compose(p,inv(q))}[(eps,delta)]
        assert actual==expected
        seed={p,inv(p),q,inv(q)}
        differences={compose(inv(a),b) for a,b in itertools.product(seed,repeat=2)}
        assert actual in differences
        n+=1
    return n

def twin_components(matrix:list[list[int]])->list[list[int]]:
    n=len(matrix)
    twin=[[i==j or all(k in (i,j) or matrix[i][k]==matrix[j][k] for k in range(n))
           for j in range(n)] for i in range(n)]
    for i,j,k in itertools.product(range(n),repeat=3):
        assert not (twin[i][j] and twin[j][k]) or twin[i][k]
    remaining=set(range(n));parts=[]
    while remaining:
        i=min(remaining);part=[j for j in remaining if twin[i][j]]
        remaining.difference_update(part);parts.append(part)
    return parts

def recursion_checks()->tuple[int,int]:
    rng=random.Random(20260930);fixtures=levels=0
    for height in range(1,7):
      n=2**height
      for firstbit in (0,1):
       delta0=[[0 if i==j else (firstbit+((i^j).bit_length()-1))%2
                for j in range(n)] for i in range(n)]
       for trial in range(4):
        labels=list(range(2*n));rng.shuffle(labels)
        # E0 has two original vertices per baseline vertex, making the pullback explicit.
        parts=[frozenset(labels[2*i:2*i+2]) for i in range(n)]
        baseparts=parts[:]
        for alpha in range(height+1):
            expected={frozenset().union(*baseparts[i:i+2**alpha])
                      for i in range(0,n,2**alpha)}
            assert set(parts)==expected
            quotient=[]
            for a in parts:
                row=[]
                ai=[i for i,p in enumerate(baseparts) if p<=a]
                for b in parts:
                    if a==b:row.append(0);continue
                    bi=[i for i,p in enumerate(baseparts) if p<=b]
                    values={delta0[i][j] for i in ai for j in bi}
                    assert len(values)==1  # quotient is representative independent
                    row.append(values.pop())
                quotient.append(row)
            if len(parts)==1:
                assert alpha==height;break
            twins=twin_components(quotient)
            parts=[frozenset().union(*(parts[i] for i in c)) for c in twins]
            levels+=1
        fixtures+=1
    return fixtures,levels

def main()->None:
    p=argparse.ArgumentParser();p.add_argument('--output',type=Path,
        default=Path(__file__).with_name('results.json'));a=p.parse_args()
    fixtures,levels=recursion_checks()
    parity_checks=0
    for n in range(1,1001):
        assert ((n%2)+(n-1))%2==1
        parity_checks+=1
    result={'status':'passed','sign_pattern_identities_S3':sign_checks(),
      'finite_baseline_fixtures':fixtures,'successor_pullback_checks':levels,
      'terminal_bit_checks':parity_checks,
      'scope':'Finite baseline quotient/pullback identities and elementary group/parity calculations only. Initial partitions are supplied; no claim of infinite-proof verification.'}
    a.output.parent.mkdir(parents=True,exist_ok=True)
    a.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/checks/clarity/results.json <==
{
  "status": "passed",
  "sign_pattern_identities_S3": 144,
  "finite_baseline_fixtures": 48,
  "successor_pullback_checks": 168,
  "terminal_bit_checks": 1000,
  "scope": "Finite baseline quotient/pullback identities and elementary group/parity calculations only. Initial partitions are supplied; no claim of infinite-proof verification."
}


==> anc/checks/consequences/check_consequences.py <==
#!/usr/bin/env python3
"""Finite checks of new deductions. These do NOT verify infinite existence.
Run with Python 3.10+ and a C++17 compiler named g++ on PATH.
"""
from __future__ import annotations
from pathlib import Path
import itertools, json, math, random, subprocess, tempfile, time
HERE=Path(__file__).resolve().parent
RNG=random.Random(20260927)
RESULT={'status':'RUNNING','seed':20260927,'scope':'Finite implications and prefixes only; no infinite graph or cardinal theorem is computationally verified.'}

def comps(adj):
    n=len(adj); seen=set();out=[]
    for i in range(n):
        if i in seen:continue
        s={i};todo=[i];seen.add(i)
        while todo:
            x=todo.pop()
            for y in range(n):
                if (adj[x]>>y)&1 and y not in seen:
                    seen.add(y);s.add(y);todo.append(y)
        out.append(sorted(s))
    return sorted(out)

def graph_model(bits,seed):
    rng=random.Random(seed); core=[12,92,99,19,42,20,6]; n=28;a=[0]*n
    for i in range(n):
        for j in range(i+1,n):
            b,c=i//7,j//7
            if b==c:edge=(core[i%7]>>(j%7))&1
            else:edge=bits[0 if b//2==c//2 else 1]
            if edge:a[i]|=1<<j;a[j]|=1<<i
    # Arbitrary, not group-invariant, matchings of errors at each layer.
    errorcounts=[]
    for rank in (0,1):
        pairs=[(i,j) for i in range(n) for j in range(i+1,n)
               if i//7!=j//7 and (0 if i//14==j//14 else 1)==rank]
        rng.shuffle(pairs);used=set();cnt=0
        for i,j in pairs:
            if i not in used and j not in used and rng.random()<0.5:
                a[i]^=1<<j;a[j]^=1<<i;used.update((i,j));cnt+=1
        errorcounts.append(cnt)
    return a,errorcounts

def finite_hierarchy_checks(exe):
    records=[];total_sub=total_cut=0
    for bits in ((0,1),(1,0)):
        for seed in (114,297,800):
            a,errors=graph_model(bits,seed)
            inp='28 1\n'+' '.join(map(str,a))+'\n'
            out=subprocess.check_output([str(exe)],input=inp,text=True).splitlines()
            sub,r,c=map(int,out[0].split()); cover=list(map(int,out[1:]));total_sub+=sub;total_cut+=c
            C=comps(cover); expected=[list(range(7*j,7*j+7)) for j in range(4)]
            assert C==expected,(bits,seed,C)
            assert r==4
            # Reconstruct the base adjacency from the recovered, not supplied, components.
            base=[[0]*4 for _ in range(4)]; count_checks=0
            for i in range(4):
                for j in range(i+1,4):
                    vals=[]
                    for x in C[i]:
                        k=sum((a[x]>>y)&1 for y in C[j]);count_checks+=1
                        assert k<=1 or k>=6
                        vals.append(int(k>=6))
                    assert len(set(vals))==1
                    base[i][j]=base[j][i]=vals[0]
            twins=[]
            for i in range(4):
                for j in range(i+1,4):
                    same=all(base[i][k]==base[j][k] for k in range(4) if k not in (i,j))
                    if same:twins.append((i,j))
            assert twins==[(0,1),(2,3)]
            decoded=[base[0][1],base[0][2]];assert decoded==list(bits)
            # These test examples really are non-vertex-transitive, hence non-Cayley.
            degrees=sorted(set(x.bit_count() for x in a));assert len(degrees)>1
            records.append({'bits':bits,'seed':seed,'error_edges_by_layer':errors,'subsets':sub,
                            'robust_subsets':r,'cut_tests':c,'degree_values':degrees,
                            'baseline_counts_checked':count_checks,'decoded_bits':decoded})
    RESULT['abstract_graph_models']=records
    RESULT['all_seven_vertex_subsets']=total_sub
    RESULT['explicit_cut_tests']=total_cut

def robustness_margin():
    # Four P4 blocks of size 7 are 3-robust. Check every possible split-size tuple.
    L=7;m=1;d=1;tested=0;minimum=100
    for sizes in itertools.product(range(L+1),repeat=4):
        if sizes in ((0,)*4,(L,)*4):continue
        best=[]
        for complement in (False,True):
            val=0
            for i in range(4):
                nbr=[j for j in range(4) if j!=i and ((abs(i-j)==1)!=complement)]
                if sizes[i]>0:val=max(val,sum(L-sizes[j] for j in nbr))
                if sizes[i]<L:val=max(val,sum(sizes[j] for j in nbr))
            assert val>m+2*d
            assert val-d>m+d
            best.append(val)
        minimum=min(minimum,*best);tested+=1
    RESULT['perturbation_margin']={'all_block_split_profiles':tested,'min_crossing_degree_lower_bound':minimum,
                                   'original_robustness':3,'edit_degree_budget':1,'recovered_robustness':2}

def countable_prefixes():
    # Actual integer group Z; no reduction modulo a finite modulus.
    records=[];blocks=reservations=comparisons=0
    for bits in itertools.product((0,1),repeat=3):
        A=set();R=set();assigned={};cones=[]
        def nu(a):return sum(x+a in A for x in A)
        def insert(P):
            nonlocal blocks,comparisons
            bound=max([abs(x) for x in A|R]+[0]);pb=max(map(abs,P))
            t=4*bound+10*pb+100
            W={t+p for p in P};W|={-x for x in W}
            assert not W&(A|R|{0})
            before={a:nu(a) for a in assigned}
            A.update(W);blocks+=1
            delta={q-p for p in P for q in P if p!=q}
            for a,c in before.items():
                if a not in delta:assert nu(a)==c
                comparisons+=1
            assert not A&R
        targets=(1,4,3)
        for i,a in enumerate(targets):
            P={-a,0,a} if a%2 else {-a//2,a//2}
            lo=40*(i+1)+10*bits[i]
            while nu(a)<lo:insert(P)
            assigned[a]=nu(a);assert lo<=assigned[a]<=lo+5
            # Saturate finitely many genuine secondary directions.
            for root in (1,3):insert({root,-root})
            # Reserve witnesses that survive in the complementary graph.
            for F in ({0,1},{0,1,4}):
                z=max([abs(x) for x in A|R]+[0])+max(map(abs,F))+10
                R|={z-f for f in F}|{f-z for f in F};cones.append((z,tuple(F)));reservations+=1
                assert not A&R
            assert all(nu(x)==v for x,v in assigned.items())
        codes=list(assigned.values());assert all(40*(i+1)+10*b<=v<=40*(i+1)+10*b+5 for i,(b,v) in enumerate(zip(bits,codes)))
        assert all(z-f not in A and z!=f for z,F in cones for f in F)
        records.append({'bits':bits,'primary_codes':codes,'selected_points':len(A),'reserved_points':len(R)})
    assert len({tuple(r['primary_codes']) for r in records})==8
    RESULT['countable_integer_prefixes']=records
    RESULT['prefix_blocks']=blocks;RESULT['prefix_cone_requests']=reservations;RESULT['permanent_code_checks']=comparisons

def boolean_tag_check():
    # Larger finite tag palette needed for the binary refinement of 48 colors.
    n=18;P=[]
    for x in range(1<<n):
        if x.bit_count()%2 and all((x^p).bit_count()>=4 for p in P):
            P.append(x)
            if len(P)==191:break
    assert len(P)==191
    checks=0
    for i,x in enumerate(P):
        for y in P[i+1:]:assert (x^y).bit_count()>=4;checks+=1
    assert 191*(1+math.comb(18,2)) < (1<<17)
    RESULT['boolean_refined_palette']={'tag_points':191,'color_slots':96,'pair_distance_checks':checks,
          'fiber_size':1<<18,'complement_candidates_per_quotient_row_lower_bound':(1<<18)-382}

def ordinal_example_core():
    # The fixed 12-vertex non-Cayley core in the arbitrary-ordinal examples.
    n=12
    a=[sum(1<<j for j in range(n) if abs(i//3-j//3)==1) for i in range(n)]
    checks=0
    for cut in range(1,1<<(n-1)):
        other=((1<<n)-1)^cut
        crossing=[]; noncrossing=[]
        for i in range(n):
            opp=other if (cut>>i)&1 else cut
            neighbors=(a[i]&opp).bit_count()
            crossing.append(neighbors);noncrossing.append(opp.bit_count()-neighbors)
        assert max(crossing)>1 and max(noncrossing)>1
        checks+=1
    assert sorted(set(x.bit_count() for x in a))==[3,6]
    RESULT['arbitrary_ordinal_example_core']={'vertices':12,'robustness_budget':1,'all_nontrivial_cuts':checks,'internal_degrees':[3,6]}

def main():
    start=time.time()
    with tempfile.TemporaryDirectory() as d:
        exe=Path(d)/'markers'
        subprocess.run(['g++','-std=c++17','-O3',str(HERE/'exhaustive_markers.cpp'),'-o',str(exe)],check=True)
        finite_hierarchy_checks(exe)
    robustness_margin();countable_prefixes();boolean_tag_check();ordinal_example_core()
    RESULT['status']='PASS';RESULT['elapsed_seconds']=round(time.time()-start,3)
    (HERE/'results.json').write_text(json.dumps(RESULT,indent=2)+'\n')
    print(json.dumps({k:v for k,v in RESULT.items() if not isinstance(v,list)},indent=2))
if __name__=='__main__':
    try:main()
    except Exception as e:
        RESULT['status']='FAIL';RESULT['error']=repr(e)
        (HERE/'results.json').write_text(json.dumps(RESULT,indent=2)+'\n');raise


==> anc/checks/consequences/exhaustive_markers.cpp <==
// Enumerate every seven-vertex subset and every nontrivial cut of it.
// Input: n, m and n unsigned adjacency masks (n <= 63).
#include <cstdint>
#include <iostream>
#include <vector>
using U=std::uint64_t;
int n,m; std::vector<U>a,cover; int v[7]; unsigned long long subsets=0, robust_sets=0, cut_tests=0;
bool robust(){
 unsigned adj[7]={};
 for(int i=0;i<7;i++)for(int j=0;j<7;j++)if((a[v[i]]>>v[j])&1)adj[i]|=1u<<j;
 // The last vertex is fixed on one side to avoid double counting cuts.
 for(unsigned s=1;s<64;s++){
  cut_tests++; unsigned t=127u^s; bool e=false,ne=false;
  for(int i=0;i<7;i++){
   unsigned opp=(s&(1u<<i))?t:s;
   int d=__builtin_popcount(adj[i]&opp), k=__builtin_popcount(opp);
   e |= d>m;ne |= k-d>m;
   if(e&&ne)break;
  }
  if(!e||!ne)return false;
 }
 return true;
}
void choose(int start,int depth){
 if(depth==7){subsets++;if(robust()){robust_sets++;for(int i=0;i<7;i++)for(int j=i+1;j<7;j++)if((a[v[i]]>>v[j])&1){cover[v[i]]|=U(1)<<v[j];cover[v[j]]|=U(1)<<v[i];}}return;}
 for(int x=start;x<=n-(7-depth);x++){v[depth]=x;choose(x+1,depth+1);}
}
int main(){if(!(std::cin>>n>>m)||n<7||n>63)return 2;a.resize(n);cover.resize(n);for(auto&x:a)std::cin>>x;choose(0,0);std::cout<<subsets<<" "<<robust_sets<<" "<<cut_tests<<"\n";for(auto x:cover)std::cout<<x<<"\n";}


==> anc/checks/consequences/results.json <==
{
  "status": "PASS",
  "seed": 20260927,
  "scope": "Finite implications and prefixes only; no infinite graph or cardinal theorem is computationally verified.",
  "abstract_graph_models": [
    {
      "bits": [
        0,
        1
      ],
      "seed": 114,
      "error_edges_by_layer": [
        11,
        11
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9509429,
      "degree_values": [
        15,
        16,
        17,
        18,
        19
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        0,
        1
      ]
    },
    {
      "bits": [
        0,
        1
      ],
      "seed": 297,
      "error_edges_by_layer": [
        12,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9363918,
      "degree_values": [
        15,
        16,
        17,
        18
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        0,
        1
      ]
    },
    {
      "bits": [
        0,
        1
      ],
      "seed": 800,
      "error_edges_by_layer": [
        10,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9781520,
      "degree_values": [
        15,
        16,
        17,
        18,
        19
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        0,
        1
      ]
    },
    {
      "bits": [
        1,
        0
      ],
      "seed": 114,
      "error_edges_by_layer": [
        11,
        11
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9327645,
      "degree_values": [
        8,
        9,
        10,
        11,
        12
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        1,
        0
      ]
    },
    {
      "bits": [
        1,
        0
      ],
      "seed": 297,
      "error_edges_by_layer": [
        12,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9351796,
      "degree_values": [
        9,
        10,
        11
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        1,
        0
      ]
    },
    {
      "bits": [
        1,
        0
      ],
      "seed": 800,
      "error_edges_by_layer": [
        10,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9407164,
      "degree_values": [
        9,
        10,
        11,
        12
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        1,
        0
      ]
    }
  ],
  "all_seven_vertex_subsets": 7104240,
  "explicit_cut_tests": 56741472,
  "perturbation_margin": {
    "all_block_split_profiles": 4094,
    "min_crossing_degree_lower_bound": 7,
    "original_robustness": 3,
    "edit_degree_budget": 1,
    "recovered_robustness": 2
  },
  "countable_integer_prefixes": [
    {
      "bits": [
        0,
        0,
        0
      ],
      "primary_codes": [
        40,
        80,
        120
      ],
      "selected_points": 424,
      "reserved_points": 30
    },
    {
      "bits": [
        0,
        0,
        1
      ],
      "primary_codes": [
        40,
        80,
        132
      ],
      "selected_points": 442,
      "reserved_points": 30
    },
    {
      "bits": [
        0,
        1,
        0
      ],
      "primary_codes": [
        40,
        90,
        120
      ],
      "selected_points": 444,
      "reserved_points": 30
    },
    {
      "bits": [
        0,
        1,
        1
      ],
      "primary_codes": [
        40,
        90,
        132
      ],
      "selected_points": 462,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        0,
        0
      ],
      "primary_codes": [
        52,
        80,
        120
      ],
      "selected_points": 442,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        0,
        1
      ],
      "primary_codes": [
        52,
        80,
        132
      ],
      "selected_points": 460,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        1,
        0
      ],
      "primary_codes": [
        52,
        90,
        120
      ],
      "selected_points": 462,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        1,
        1
      ],
      "primary_codes": [
        52,
        90,
        132
      ],
      "selected_points": 480,
      "reserved_points": 30
    }
  ],
  "prefix_blocks": 732,
  "prefix_cone_requests": 48,
  "permanent_code_checks": 940,
  "boolean_refined_palette": {
    "tag_points": 191,
    "color_slots": 96,
    "pair_distance_checks": 18145,
    "fiber_size": 262144,
    "complement_candidates_per_quotient_row_lower_bound": 261762
  },
  "arbitrary_ordinal_example_core": {
    "vertices": 12,
    "robustness_budget": 1,
    "all_nontrivial_cuts": 2047,
    "internal_degrees": [
      3,
      6
    ]
  },
  "elapsed_seconds": 1.974
}


==> anc/checks/execution_record.json <==
{
  "started_utc": "2026-10-01T02:23:30.009102+00:00",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "scope": "Fresh execution of all eight finite checking programs from the supplied source. These checks do not verify infinite schedules, transfinite recovery, or the full theorem.",
  "runs": [
    {
      "name": "protected_core",
      "script": "anc/checks/protected_core/check_protected_core.py",
      "script_sha256": "c70d69c69cccaee4e04e30789a200426fae683baad3543b80e8514ef2a6e2e45",
      "exit_code": 0,
      "elapsed_seconds": 11.984,
      "status": "PASS"
    },
    {
      "name": "construction",
      "script": "anc/checks/check_construction.py",
      "script_sha256": "6e9e66296f448f8be5ac6be9a7ba8f38d7ce03d470833d41dfc58d66e2ecf925",
      "exit_code": 0,
      "elapsed_seconds": 3.8,
      "status": "PASS"
    },
    {
      "name": "consequences",
      "script": "anc/checks/consequences/check_consequences.py",
      "script_sha256": "bf4af3eef3637f66dca62e52b0156d49321922fbe443965e9cf5a9454843ba7a",
      "exit_code": 0,
      "elapsed_seconds": 2.546,
      "status": "PASS"
    },
    {
      "name": "strengthening",
      "script": "anc/checks/strengthening/check_strengthenings.py",
      "script_sha256": "5b07645fe451e24ff7b0db0dbc18377cb55ca25da621f116935c725461883e43",
      "exit_code": 0,
      "elapsed_seconds": 1.221,
      "status": "PASS"
    },
    {
      "name": "boolean_certificate",
      "script": "anc/checks/certificate/verify_boolean_seed.py",
      "script_sha256": "be7549a405a5c6d4fee06f32352cf2f1f818cdb9506bb94a67752c18e8aa4b4f",
      "exit_code": 0,
      "elapsed_seconds": 0.655,
      "status": "PASS"
    },
    {
      "name": "prescribed_markers",
      "script": "anc/checks/certificate/check_prescribed_markers.py",
      "script_sha256": "2795c274e61969563e5676cf9c18e2fcee85f4308cce7d7adf51df055550ab6d",
      "exit_code": 0,
      "elapsed_seconds": 0.667,
      "status": "PASS"
    },
    {
      "name": "illustrations",
      "script": "anc/figures/verify_illustrations.py",
      "script_sha256": "0f4563ab4737773e09da4aebb4e93406743bbebd6a2603bbad8db5e05c3a9f4a",
      "exit_code": 0,
      "elapsed_seconds": 0.611,
      "status": "PASS"
    },
    {
      "name": "clarity",
      "script": "anc/checks/clarity/check_clarity.py",
      "script_sha256": "9990e7a7e0cde30f400363be6467b2561cf4a8ef6bac0f77e0690e5b1742b2b6",
      "exit_code": 0,
      "elapsed_seconds": 0.84,
      "status": "PASS"
    }
  ],
  "completed_utc": "2026-10-01T02:23:52.334203+00:00",
  "status": "PASS"
}


==> anc/checks/protected_core/README.md <==
# Protected Core checks

See `anc/checks/README.md` for the scope and script names. This suite passed
the fresh execution recorded in `anc/run_records/`. Run all eight suites with
`python3 anc/run_all.py` from the extracted source root. The finite checks do
not verify the complete infinite or transfinite arguments.


==> anc/checks/protected_core/check_protected_core.py <==
#!/usr/bin/env python3
"""Exact finite checks for protected markers and marked countable schedules.

Uses actual Z, the finite-support Boolean group, S3 x Z, and
S3 x C2^(N). Infinite groups are not replaced by finite cyclic quotients.
Checks finite assignments and finite schedule prefixes only, not infinite
existence, the avoidance theorem, graph automorphism groups, or transfinite steps.
Python 3.10+, standard library only. Run directly; results.json is overwritten.
"""
from __future__ import annotations
import itertools, json, time
from pathlib import Path


def need(ok: bool, msg: str) -> None:
    if not ok: raise AssertionError(msg)


class Group:
    def __init__(self, nonabelian: bool, boolean: bool):
        self.boolean = boolean
        self.perms = list(itertools.permutations(range(3))) if nonabelian else [(0,1,2)]
        self.index = {p:i for i,p in enumerate(self.perms)}
        self.pi = self.index[(0,1,2)]; self.e = (self.pi, 0)
        self.table = [[self.index[tuple(p[q[i]] for i in range(3))] for q in self.perms] for p in self.perms]
        self.iv = []
        for p in self.perms:
            q=[0,0,0]
            for i,j in enumerate(p): q[j]=i
            self.iv.append(self.index[tuple(q)])
        self.trans = self.index.get((1,0,2),self.pi)
        self.cycle = self.index.get((1,2,0),self.pi)
        self.name = ('S3 x ' if nonabelian else '') + ('C2^(N)' if boolean else 'Z')
    def mul(self,a,b):
        return (self.table[a[0]][b[0]], a[1]^b[1] if self.boolean else a[1]+b[1])
    def inv(self,a): return (self.iv[a[0]], a[1] if self.boolean else -a[1])
    def diff(self,a,b): return self.mul(a,self.inv(b))
    def pair(self,a): return {a,self.inv(a)}
    def sym(self,values):
        out=set(values);out.update(self.inv(a) for a in list(out));return out
    def codegree(self,A,d): return sum(self.mul(a,d) in A for a in A)


class State:
    def __init__(self,G,A,R,D=()):
        self.G=G;self.A=G.sym(A);self.R=G.sym(R);self.D=G.sym(D)
        need(G.e not in self.A|self.R|self.D and not self.A&self.R,'Invalid initial state')
        self.frozen={d:G.codegree(self.A,d) for d in self.D}
        self.start_A=set(self.A);self.start_R=set(self.R)
        self.height=max([abs(x[1]) for x in self.A|self.R|self.D]+[10])+100
        self.freshno=0;self.used={G.e}|self.A|self.R;self.records=[];self.covered=set()
        self.counts={'insertions':0,'protected_endpoint_tests':0,'pool_insertions':0,'star_insertions':0,
                     'marker_cross_constraints':0,'protected_exact_counts':0,'markers':0,'candidate_trials':0}
    def fresh(self):
        self.freshno+=1
        if self.G.boolean: self.height=1<<max(self.height.bit_length()+1,10)
        else: self.height=self.height*11+7
        return (self.freshno%len(self.G.perms),self.height)
    def admissible(self,W,N=()):
        G=self.G;W=set(W);N=G.sym(N);self.counts['candidate_trials']+=1
        if not W or W&(self.A|self.R|{G.e}) or G.e in N or N&(self.A|W):return False
        for w in W:
            for d in self.D:
                self.counts['protected_endpoint_tests']+=1;z=G.mul(w,d)
                if z in self.A or z in W:return False
        return True
    def insert(self,W,N=()):
        G=self.G;W=set(W);N=G.sym(N)
        need(W==G.sym(W),'New block not inverse-closed')
        need(self.admissible(W,N),'Attempt to alter a protected count or forbidden edge')
        self.A.update(W);self.R.update(N);self.counts['insertions']+=1
    def exact_frozen(self):
        for d,v in self.frozen.items():
            need(self.G.codegree(self.A,d)==v,'Frozen codegree changed')
            self.counts['protected_exact_counts']+=1
    def pool_add(self,pool,opposite=()):
        G=self.G
        for _ in range(1000):
            x=self.fresh();W=G.pair(x)
            if W&self.used:continue
            N={G.diff(y,p) for y in W for p in opposite}
            if not self.admissible(W,N):continue
            self.insert(W,N);pool.update(W);self.used.update(W)
            self.counts['pool_insertions']+=1;return
        raise RuntimeError('Explicit fresh-coordinate/height pool search failed')
    def star(self,pool,zeros):
        G=self.G;need(pool and pool==G.sym(pool) and pool<=self.A and not pool&zeros,'Bad star input')
        for p in pool:
            for d in self.D:need(G.mul(p,d) not in pool,'Protected forced pool difference')
        for _ in range(1000):
            t=self.fresh();W=G.sym(G.mul(t,p) for p in pool);N=G.sym(G.diff(t,z) for z in zeros)
            if t in self.used or not self.admissible(W,N):continue
            self.insert(W,N);self.used.add(t);self.counts['star_insertions']+=1;return t
        raise RuntimeError('Explicit fresh-coordinate/height star search failed')
    def marker(self,a,m):
        G=self.G;need(a in self.A and a!=G.e and G.mul(a,a) not in self.D,'Marker hypothesis failed')
        before=set(self.A);L=2*m+1;P1=G.pair(a);self.used.update(P1)
        while len(P1)<L:self.pool_add(P1)
        P2=set()
        while len(P2)<L:self.pool_add(P2,P1)
        P=P1|P2
        for p in P:
            for d in self.D:need(G.mul(p,d) not in P,'Pool protection failed')
        C1={self.star(P1,P2|{G.e}) for _ in range(L)}
        C3={G.e}|{self.star(P,C1) for _ in range(L-1)}
        blocks=[C1,P1,C3,P2];vs=set.union(*blocks)
        need(len(vs)==sum(map(len,blocks)) and all(len(b)>2*m for b in blocks),'Block sizes/overlap failed')
        covered=set()
        for i in range(4):
            for j in range(i+1,4):
                for x in blocks[i]:
                    for y in blocks[j]:
                        d=G.diff(x,y)
                        if j-i==1:
                            need(d in self.A and d not in self.R,'Missing prescribed edge');covered.update(G.pair(d))
                        else:need(d in self.R and d not in self.A,'Missing prescribed nonedge')
                        self.counts['marker_cross_constraints']+=1
        need((self.A-before)|G.pair(a) <=covered,'New selected difference not covered by its marker')
        self.covered.update(covered);self.records.append((blocks,m));self.counts['markers']+=1;self.exact_frozen();return len(vs)
    def marked_seed(self,P,m):
        G=self.G;P=G.sym(P)
        for p in P:
            for d in self.D:need(G.mul(p,d) not in P,'Seed has forced protected difference')
        for _ in range(1000):
            t=self.fresh();W=G.sym(G.mul(t,p) for p in P)
            if not self.admissible(W):continue
            self.insert(W);break
        else:raise RuntimeError('Explicit seed search failed')
        for w in sorted(W):
            need(G.mul(w,w) not in self.D,'Fresh seed square unexpectedly protected');self.marker(w,m)
        self.exact_frozen();return len(W)
    def freeze(self,a):
        v=self.G.codegree(self.A,a)
        for d in self.G.pair(a):self.D.add(d);self.frozen[d]=v
        return v
    def verify_all_markers(self):
        G=self.G
        for blocks,m in self.records:
            for i in range(4):
                for j in range(i+1,4):
                    for x in blocks[i]:
                        for y in blocks[j]:
                            d=G.diff(x,y)
                            need((d in self.A and d not in self.R) if j-i==1 else (d in self.R and d not in self.A),'Old marker damaged')
        need(self.start_A<=self.A and self.start_R<=self.R and not self.A&self.R and G.e not in self.A|self.R,'Initial data damaged')
        self.exact_frozen()


def static_marker(nonabelian,boolean,m):
    G=Group(nonabelian,boolean);a=(G.trans,1<<8 if boolean else 20)
    if nonabelian:
        A=[(G.pi,1),(G.trans,1),(G.cycle,1),a];D=[(G.trans,0),(G.cycle,0)]
    else:
        A=[(G.pi,1),(G.pi,3),a];D=[(G.pi,2 if boolean else 4)]
    R=[(G.pi,1<<9 if boolean else 57)]
    s=State(G,A,R,D);old=dict(s.frozen);vertices=s.marker(a,m);s.verify_all_markers()
    return {'group':G.name,'m':m,'initial_protected_counts':list(old.values()),'marker_vertices':vertices,
            'selected_size':len(s.A),'reserved_size':len(s.R),'counts':s.counts}


def prefix(nonabelian,boolean):
    G=Group(nonabelian,boolean);initial=(G.trans,0) if nonabelian else (G.pi,1)
    s=State(G,[initial],[(G.pi,1<<6 if boolean else 97)])
    for a in sorted(s.start_A):s.marker(a,1)
    if nonabelian and not boolean:
        tasks=[((G.cycle,0),G.pair((G.iv[G.cycle],0))),((G.trans,0),{G.e,(G.trans,0)})]
        secondary=((G.pi,2),G.pair((G.pi,1)))
    elif nonabelian and boolean:
        tasks=[((G.trans,0),{G.e,(G.trans,0)}),((G.pi,1),{G.e,(G.pi,1)})]
        secondary=((G.cycle,0),G.pair((G.iv[G.cycle],1)))
    elif boolean:
        tasks=[((G.pi,1),{G.e,(G.pi,1)}),((G.pi,2),{G.e,(G.pi,2)}),((G.pi,4),{G.e,(G.pi,4)})]
        secondary=None
    else:
        tasks=[((G.pi,4),G.pair((G.pi,2))),((G.pi,1),{G.e,(G.pi,1),(G.pi,-1)})]
        secondary=((G.pi,2),G.pair((G.pi,1)))
    frozen=[];growth=[]
    for i,(a,P) in enumerate(tasks):
        oldmax=max(frozen+[0]);rounds=0
        while G.codegree(s.A,a)<=oldmax or rounds==0:
            s.marked_seed(P,1);rounds+=1
            if rounds>30:raise RuntimeError('Prefix coding unexpectedly long')
        v=s.freeze(a);need(v>oldmax,'Primary codes not increasing');frozen.append(v)
        if secondary:
            b,Pb=secondary;before=G.codegree(s.A,b);s.marked_seed(Pb,1);after=G.codegree(s.A,b)
            need(after>before,'Secondary count did not grow');growth.append([before,after])
        s.verify_all_markers()
    need(s.A<=s.covered,'A selected schedule difference lacks a robust marker')
    return {'group':G.name,'m':1,'coded_primary_counts':frozen,'secondary_growth':growth,
            'selected_size':len(s.A),'reserved_size':len(s.R),'counts':s.counts}


def negative_control():
    G=Group(False,False);a=(0,2);d=(0,4);A=G.pair(a);P=G.pair(a);W=G.sym(G.mul((0,100),p) for p in P)
    before=G.codegree(A,d);after=G.codegree(A|W,d);need(after>before,'Negative control failed')
    return {'group':G.name,'target_a':2,'protected_difference':4,'before':before,'after_naive_star':after,
            'meaning':'a^2 not in D is necessary for this protected star strategy'}


def main():
    started=time.perf_counter();result={'status':'RUNNING','scope':__doc__,'models':[]}
    try:
        for nonab,bo,m in [(False,False,1),(False,True,2),(True,False,2),(True,True,2),(True,False,76)]:
            result['models'].append(static_marker(nonab,bo,m))
        result['schedule_prefixes']=[prefix(n,b) for n,b in [(False,False),(False,True),(True,False),(True,True)]]
        result['negative_control']=negative_control();result['status']='PASS'
    except Exception as exc:
        result['status']='FAIL';result['error']=repr(exc);raise
    finally:
        result['elapsed_seconds']=round(time.perf_counter()-started,3)
        (Path(__file__).parent/'results.json').write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/checks/protected_core/results.json <==
{
  "status": "PASS",
  "scope": "Exact finite checks for protected markers and marked countable schedules.\n\nUses actual Z, the finite-support Boolean group, S3 x Z, and\nS3 x C2^(N). Infinite groups are not replaced by finite cyclic quotients.\nChecks finite assignments and finite schedule prefixes only, not infinite\nexistence, the avoidance theorem, graph automorphism groups, or transfinite steps.\nPython 3.10+, standard library only. Run directly; results.json is overwritten.\n",
  "models": [
    {
      "group": "Z",
      "m": 1,
      "initial_protected_counts": [
        2,
        2
      ],
      "marker_vertices": 14,
      "selected_size": 68,
      "reserved_size": 60,
      "counts": {
        "insertions": 8,
        "protected_endpoint_tests": 248,
        "pool_insertions": 3,
        "star_insertions": 5,
        "marker_cross_constraints": 73,
        "protected_exact_counts": 4,
        "markers": 1,
        "candidate_trials": 16
      }
    },
    {
      "group": "C2^(N)",
      "m": 2,
      "initial_protected_counts": [
        2
      ],
      "marker_vertices": 20,
      "selected_size": 77,
      "reserved_size": 76,
      "counts": {
        "insertions": 18,
        "protected_endpoint_tests": 148,
        "pool_insertions": 9,
        "star_insertions": 9,
        "marker_cross_constraints": 150,
        "protected_exact_counts": 2,
        "markers": 1,
        "candidate_trials": 36
      }
    },
    {
      "group": "S3 x Z",
      "m": 2,
      "initial_protected_counts": [
        2,
        4,
        2
      ],
      "marker_vertices": 22,
      "selected_size": 174,
      "reserved_size": 184,
      "counts": {
        "insertions": 14,
        "protected_endpoint_tests": 996,
        "pool_insertions": 5,
        "star_insertions": 9,
        "marker_cross_constraints": 181,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 28
      }
    },
    {
      "group": "S3 x C2^(N)",
      "m": 2,
      "initial_protected_counts": [
        3,
        2,
        3
      ],
      "marker_vertices": 20,
      "selected_size": 79,
      "reserved_size": 87,
      "counts": {
        "insertions": 18,
        "protected_endpoint_tests": 750,
        "pool_insertions": 9,
        "star_insertions": 9,
        "marker_cross_constraints": 150,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 84
      }
    },
    {
      "group": "S3 x Z",
      "m": 76,
      "initial_protected_counts": [
        2,
        4,
        2
      ],
      "marker_vertices": 614,
      "selected_size": 141070,
      "reserved_size": 129672,
      "counts": {
        "insertions": 458,
        "protected_endpoint_tests": 846372,
        "pool_insertions": 153,
        "star_insertions": 305,
        "marker_cross_constraints": 141373,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 916
      }
    }
  ],
  "schedule_prefixes": [
    {
      "group": "Z",
      "m": 1,
      "coded_primary_counts": [
        2,
        4
      ],
      "secondary_growth": [
        [
          21,
          23
        ],
        [
          25,
          27
        ]
      ],
      "selected_size": 1260,
      "reserved_size": 1162,
      "counts": {
        "insertions": 164,
        "protected_endpoint_tests": 4536,
        "pool_insertions": 60,
        "star_insertions": 100,
        "marker_cross_constraints": 1460,
        "protected_exact_counts": 50,
        "markers": 20,
        "candidate_trials": 328
      }
    },
    {
      "group": "C2^(N)",
      "m": 1,
      "coded_primary_counts": [
        2,
        4,
        6
      ],
      "secondary_growth": [],
      "selected_size": 351,
      "reserved_size": 352,
      "counts": {
        "insertions": 136,
        "protected_endpoint_tests": 864,
        "pool_insertions": 65,
        "star_insertions": 65,
        "marker_cross_constraints": 702,
        "protected_exact_counts": 30,
        "markers": 13,
        "candidate_trials": 272
      }
    },
    {
      "group": "S3 x Z",
      "m": 1,
      "coded_primary_counts": [
        2,
        6
      ],
      "secondary_growth": [
        [
          0,
          2
        ],
        [
          2,
          4
        ]
      ],
      "selected_size": 1313,
      "reserved_size": 1370,
      "counts": {
        "insertions": 173,
        "protected_endpoint_tests": 4536,
        "pool_insertions": 63,
        "star_insertions": 105,
        "marker_cross_constraints": 1523,
        "protected_exact_counts": 50,
        "markers": 21,
        "candidate_trials": 346
      }
    },
    {
      "group": "S3 x C2^(N)",
      "m": 1,
      "coded_primary_counts": [
        2,
        4
      ],
      "secondary_growth": [
        [
          64,
          93
        ],
        [
          165,
          194
        ]
      ],
      "selected_size": 416,
      "reserved_size": 438,
      "counts": {
        "insertions": 110,
        "protected_endpoint_tests": 684,
        "pool_insertions": 46,
        "star_insertions": 60,
        "marker_cross_constraints": 711,
        "protected_exact_counts": 17,
        "markers": 12,
        "candidate_trials": 220
      }
    }
  ],
  "negative_control": {
    "group": "Z",
    "target_a": 2,
    "protected_difference": 4,
    "before": 1,
    "after_naive_star": 3,
    "meaning": "a^2 not in D is necessary for this protected star strategy"
  },
  "elapsed_seconds": 13.227
}


==> anc/checks/results.json <==
{
  "status": "PASS",
  "seed": 20260927,
  "elapsed_seconds": 2.935,
  "counts": {
    "p4_cut_lower_bound_checks": 31280,
    "full_constant_p4_cut_samples": 41246,
    "pool_pair_insertions": 89,
    "star_insertions": 341,
    "star_edge_constraints": 70415,
    "star_nonedge_constraints": 47223,
    "marker_cross_block_pairs": 141701,
    "marker_difference_checks": 377176,
    "finite_sandwich_pairs": 7140,
    "baseline_recovery_counts": 18480,
    "twin_comparisons": 394,
    "global_positive_codegrees": 1677,
    "negative_control_ordered_pairs": 230400,
    "boolean_tag_difference_checks": 9025,
    "boolean_tag_period_checks": 2304
  },
  "details": {
    "markers": [
      {
        "m": 1,
        "markers": 2,
        "vertices": [
          13,
          14
        ],
        "selected_differences": 117,
        "reserved_differences": 112
      },
      {
        "m": 3,
        "markers": 2,
        "vertices": [
          29,
          30
        ],
        "selected_differences": 613,
        "reserved_differences": 540
      },
      {
        "m": 76,
        "markers": 1,
        "vertices": [
          613
        ],
        "selected_differences": 140453,
        "reserved_differences": 117504
      }
    ],
    "finite_packets": [
      {
        "ambient_order": 169080,
        "core_order": 33816,
        "core_nonnormal": true,
        "initial_size": 3,
        "candidate_count": 1,
        "packet_size": 3,
        "repairs": 0
      },
      {
        "ambient_order": 169080,
        "core_order": 33816,
        "core_nonnormal": true,
        "initial_size": 6,
        "candidate_count": 1,
        "packet_size": 6,
        "repairs": 0
      },
      {
        "ambient_order": 169080,
        "core_order": 33816,
        "core_nonnormal": true,
        "initial_size": 6,
        "candidate_count": 1,
        "packet_size": 6,
        "repairs": 0
      }
    ],
    "finite_core": {
      "group": "A5",
      "order": 60,
      "connection_indices": [
        1,
        2,
        14,
        18,
        20,
        21,
        22,
        25,
        26,
        27,
        28,
        29,
        31,
        32,
        34,
        39,
        40,
        42,
        43,
        45,
        49,
        50,
        51,
        52,
        53,
        54,
        59
      ],
      "min_codegree": 8,
      "min_complement_codegree": 12,
      "root_refinement_classes": [
        3,
        14,
        60,
        60
      ],
      "search_attempts": 2
    },
    "finite_global_models": [
      {
        "order": 240,
        "rank_length": 2,
        "labels": [
          0,
          1
        ],
        "connection_size": 147,
        "minimum_codegree": 54,
        "root_refinement_classes": [
          3,
          30,
          227,
          240,
          240
        ],
        "uncolored_root_refinement_discrete": true
      },
      {
        "order": 480,
        "rank_length": 3,
        "labels": [
          1,
          0,
          1
        ],
        "connection_size": 324,
        "minimum_codegree": 168,
        "root_refinement_classes": [
          3,
          39,
          385,
          478,
          480,
          480
        ],
        "uncolored_root_refinement_discrete": true
      },
      {
        "order": 960,
        "rank_length": 4,
        "labels": [
          0,
          1,
          0,
          1
        ],
        "connection_size": 627,
        "minimum_codegree": 294,
        "root_refinement_classes": [
          3,
          47,
          595,
          897,
          958,
          960,
          960
        ],
        "uncolored_root_refinement_discrete": true
      }
    ],
    "boolean_factor_certificate": {
      "vertices": 18,
      "neighbors": [
        [
          8,
          9,
          13
        ],
        [
          9,
          10,
          14
        ],
        [
          3,
          15,
          16
        ],
        [
          2,
          4,
          17
        ],
        [
          3,
          5,
          16
        ],
        [
          4,
          6,
          7
        ],
        [
          5,
          9,
          13
        ],
        [
          5,
          11,
          13
        ],
        [
          0,
          12,
          16
        ],
        [
          0,
          1,
          6
        ],
        [
          1,
          12,
          17
        ],
        [
          7,
          14,
          15
        ],
        [
          8,
          10,
          15
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          11,
          17
        ],
        [
          2,
          11,
          12
        ],
        [
          2,
          4,
          8
        ],
        [
          3,
          10,
          14
        ]
      ],
      "walk_signatures": [
        [
          17,
          0,
          115,
          12,
          841,
          252
        ],
        [
          17,
          0,
          115,
          6,
          851,
          150
        ],
        [
          17,
          2,
          113,
          34,
          811,
          434
        ],
        [
          17,
          0,
          115,
          12,
          841,
          250
        ],
        [
          17,
          0,
          111,
          18,
          785,
          346
        ],
        [
          17,
          0,
          115,
          14,
          835,
          284
        ],
        [
          19,
          0,
          133,
          8,
          975,
          182
        ],
        [
          17,
          0,
          113,
          16,
          813,
          320
        ],
        [
          15,
          2,
          93,
          40,
          655,
          538
        ],
        [
          17,
          0,
          117,
          8,
          871,
          182
        ],
        [
          17,
          0,
          117,
          6,
          873,
          150
        ],
        [
          15,
          0,
          97,
          16,
          711,
          322
        ],
        [
          15,
          2,
          97,
          34,
          713,
          432
        ],
        [
          19,
          0,
          133,
          10,
          969,
          216
        ],
        [
          17,
          0,
          115,
          8,
          847,
          184
        ],
        [
          15,
          2,
          97,
          34,
          715,
          432
        ],
        [
          17,
          2,
          109,
          40,
          753,
          540
        ],
        [
          17,
          0,
          117,
          6,
          875,
          150
        ]
      ],
      "link_size": 45,
      "odd_tag_pool": [
        1,
        14,
        50,
        61,
        84,
        91,
        103,
        104,
        151,
        152,
        164,
        171,
        194,
        205,
        241,
        254,
        770,
        781,
        817,
        830,
        855,
        856,
        868,
        875,
        916,
        923,
        935,
        936,
        961,
        974,
        1010,
        1021,
        1284,
        1291,
        1335,
        1336,
        1361,
        1374,
        1378,
        1389,
        1426,
        1437,
        1441,
        1454,
        1479,
        1480,
        1524,
        1531,
        1543,
        1544,
        1588,
        1595,
        1618,
        1629,
        1633,
        1646,
        1681,
        1694,
        1698,
        1709,
        1732,
        1739,
        1783,
        1784,
        2311,
        2312,
        2356,
        2363,
        2386,
        2397,
        2401,
        2414,
        2449,
        2462,
        2466,
        2477,
        2500,
        2507,
        2551,
        2552,
        2564,
        2571,
        2615,
        2616,
        2641,
        2654,
        2658,
        2669,
        2706,
        2717,
        2721,
        2734,
        2759,
        2760,
        2804
      ],
      "tag_sizes": [
        1,
        3,
        5,
        7,
        9,
        11,
        13,
        15,
        17,
        19,
        21,
        23,
        25,
        27,
        29,
        31,
        33,
        35,
        37,
        39,
        41,
        43,
        45,
        47,
        49,
        51,
        53,
        55,
        57,
        59,
        61,
        63,
        65,
        67,
        69,
        71,
        73,
        75,
        77,
        79,
        81,
        83,
        85,
        87,
        89,
        91,
        93,
        95
      ]
    }
  },
  "limits": [
    "No infinite automorphism enumeration.",
    "No independent verification of published external existence theorems.",
    "No computation of the transfinite construction or novelty.",
    "Full constant 76 is tested in one finite prescribed marker, not in a completed infinite core.",
    "Finite global examples use m=3 and exact uncolored graph relations; no supplied coset colors enter rooted refinement."
  ]
}

==> anc/checks/strengthening/README.md <==
# Strengthening checks

See `anc/checks/README.md` for the scope and script names. This suite passed
the fresh execution recorded in `anc/run_records/`. Run all eight suites with
`python3 anc/run_all.py` from the extracted source root. The finite checks do
not verify the complete infinite or transfinite arguments.


==> anc/checks/strengthening/check_strengthenings.py <==
#!/usr/bin/env python3
"""Finite consistency checks for Draft 3, not proofs of infinite assertions.

Uses only Python's standard library. No group table below is claimed to be a
GRR, and finite heights are not treated as approximations to a cofinality.
The integer schedules use actual integers, not finite cyclic quotients.
"""
from __future__ import annotations
from collections import Counter
from itertools import combinations, permutations, product
from pathlib import Path
import hashlib
import json
import random
import sys
import time

COUNTS: Counter[str] = Counter()
RNG = random.Random(20260927)


def check(condition: bool, label: str) -> None:
    if not condition:
        raise AssertionError(label)
    COUNTS[label] += 1


def perm_group_with_bits(bits: int):
    perms = list(permutations(range(3)))
    index = {p: i for i, p in enumerate(perms)}
    identity = index[(0, 1, 2)]
    pm = [[index[tuple(p[q[i]] for i in range(3))] for q in perms] for p in perms]
    pi = [next(j for j in range(6) if pm[i][j] == identity) for i in range(6)]
    nbits = 1 << bits
    elems = [(p, v) for p in range(6) for v in range(nbits)]
    def mul(x, y):
        return pm[x[0]][y[0]], x[1] ^ y[1]
    def inv(x):
        return pi[x[0]], x[1]
    transposition = index[(1, 0, 2)]
    cycle = index[(1, 2, 0)]
    core = {(identity, 0), (transposition, 0)}
    stages = [core, {(p, 0) for p in range(6)}]
    for k in range(1, bits + 1):
        stages.append({(p, v) for p in range(6) for v in range(1 << k)})
    generators = [(cycle, 0)] + [(identity, 1 << k) for k in range(bits)]
    return elems, (identity, 0), mul, inv, stages, generators


def finite_coset_and_greedy_checks() -> None:
    elems, one, mul, inv, stages, generators = perm_group_with_bits(5)
    m = 3
    for model in range(12):
        packets = []
        for k, a in enumerate(generators):
            layer = stages[k + 1] - stages[k]
            packet = {a, inv(a)}
            candidates = sorted(layer)
            RNG.shuffle(candidates)
            for x in candidates:
                proposal = packet | {x, inv(x)}
                if len(proposal) <= m:
                    packet = proposal
                if len(packet) == m:
                    break
            packets.append(packet)
            check(packet <= layer and {inv(x) for x in packet} == packet, 'packet_scope_symmetry')
        bits = [(model + k) % 2 for k in range(len(packets))]
        selected = set(stages[0]) - {one}
        for k, w in enumerate(packets):
            layer = stages[k + 1] - stages[k]
            selected |= w if bits[k] == 0 else layer - w
        rank = {x:k for k in range(len(packets)) for x in stages[k+1]-stages[k]}
        def adj(x, y):
            return x != y and mul(x, inv(y)) in selected
        # Actual nonnormal H=<(12)> in S3 x Boolean; both product orders tested.
        for alpha in range(len(stages)-1):
            A = stages[alpha]
            for beta in range(alpha+1, len(packets)):
                if len(stages[beta]) // len(A) <= m:
                    continue
                translate = {mul(generators[beta], x) for x in stages[beta]}
                forbidden = {mul(w, a) for w in packets[beta] for a in A}
                candidates = translate - forbidden
                check(bool(candidates), 'finite_coset_avoidance_nonempty')
                for t in sorted(candidates)[:4]:
                    for f in A:
                        diff = mul(t, inv(f))
                        check(rank[diff] == beta and diff not in packets[beta], 'stage_witness_difference')
                        check(adj(t, f) == bool(bits[beta]), 'stage_witness_adjacency')
        # The domination proof uses m+1 candidates, independent of lower vertex.
        for beta, w in enumerate(packets):
            layer = sorted(stages[beta+1]-stages[beta])
            if len(layer) < m+1:
                continue
            candidates = layer[:m+1]
            for x in stages[beta]:
                good = [y for y in candidates if adj(x,y) == bool(bits[beta])]
                check(bool(good), 'm_plus_one_tail_witness')
        # Color the exceptional comparisons in the order of ranks.
        for bit in [0,1]:
            vertices = [sorted(stages[k+1]-stages[k])[0] for k in range(len(packets)) if bits[k] == bit]
            colors = []
            for i,x in enumerate(vertices):
                bad = [j for j,y in enumerate(vertices[:i]) if adj(x,y) != bool(bit)]
                check(len(bad) <= m, 'earlier_exception_degree')
                used = {colors[j] for j in bad}
                colors.append(next(c for c in range(m+1) if c not in used))
            for i,j in combinations(range(len(vertices)),2):
                if colors[i] == colors[j]:
                    check(adj(vertices[i],vertices[j]) == bool(bit), 'greedy_homogeneous_classes')
    COUNTS['finite_nonnormal_models'] = 12


def coordinate_parameter_checks() -> None:
    # Formal (block, finite offset, packet bit) coordinates, not ordinal limits.
    for blocks in range(1,6):
        labels = list(product([0,1],repeat=blocks))
        coordinates = list(product(range(blocks), range(4), [0,1]))
        outputs = {b:tuple(b[l] ^ (n%2) ^ w for l,n,w in coordinates) for b in labels}
        check(len(set(outputs.values())) == len(labels), 'parameter_injectivity')
        for b in labels:
            out=outputs[b]
            for l in range(blocks):
                j=coordinates.index((l,0,1))
                check(1-out[j] == b[l], 'parameter_inverse_coordinate')
            for j,(l,n,w) in enumerate(coordinates):
                for bp in labels:
                    if b[l]==bp[l]:
                        check(out[j]==outputs[bp][j], 'one_bit_coordinate_dependence')


def count_for(S: set[int], g: int) -> int:
    return sum(x+g in S for x in S)


def integer_schedule(bits: tuple[int,...]):
    selected: set[int] = set()
    reserved: set[int] = set()
    primary = [1,3,4,5][:len(bits)]
    secondary = [2,6,10]
    assigned: dict[int,int] = {}
    snapshots = []
    settled = {}
    def add(seed: set[int]):
        nonlocal selected
        height=max([1]+[abs(x) for x in selected | reserved | seed])
        t=10*height+101
        W={t+p for p in seed} | {-t-p for p in seed}
        check(not (W & (selected | reserved | {0})), 'integer_fresh_reserved')
        old=selected.copy()
        for a,v in assigned.items():
            if a not in {q-p for p in seed for q in seed}:
                check(count_for(old|W,a)==v, 'integer_primary_preservation')
        selected |= W
        check(not (selected & reserved), 'integer_reservations_retained')
        for g,v in settled.items():
            check((g in selected)==v, 'integer_decisions_permanent')
        COUNTS['integer_blocks'] += 1
    for n,bit in enumerate(bits):
        a=primary[n]
        seed={a//2,-a//2} if a%2==0 else {0,a,-a}
        check(count_for(selected,a) <= 18, 'integer_uncoded_bound')
        lower=40*(n+1)+10*bit
        while count_for(selected,a)<lower:
            add(seed)
        value=count_for(selected,a)
        check(lower<=value<=lower+5, 'integer_window_code')
        assigned[a]=value
        # Deterministic finite saturation requests, independent of later bits.
        for b in secondary[:n+1]:
            add({b//2,-b//2})
        F=set(range(n+1))
        z=10*max([1]+[abs(x) for x in selected|reserved])+303
        for f in F:
            d=z-f
            check(d not in selected and -d not in selected and d!=0, 'integer_cone_reservation_fresh')
            reserved |= {d,-d}
        # Decide the next inverse-pair coordinate, as in the new continuity proof.
        g=n+1
        if g not in selected:
            reserved |= {g,-g}
        settled[g]=(g in selected)
        snapshots.append((frozenset(selected),frozenset(reserved),dict(settled)))
    for a,v in assigned.items():
        check(count_for(selected,a)==v,'integer_final_primary_counts')
    return snapshots


def countable_continuity_prefixes() -> None:
    branches={b:integer_schedule(b) for b in product([0,1], repeat=3)}
    for b,c in combinations(branches,2):
        for stage in range(3):
            if b[:stage+1] == c[:stage+1]:
                check(branches[b][stage]==branches[c][stage], 'equal_bit_prefix_equal_finite_state')
    COUNTS['integer_binary_branches']=len(branches)


def adjacency_from_edge_bits(n: int, code: int):
    adj=[0]*n
    for j,(u,v) in enumerate(combinations(range(n),2)):
        if (code>>j)&1:
            adj[u] |= 1<<v
            adj[v] |= 1<<u
    return adj


def has_d_cut(adj: list[int], d: int):
    n=len(adj); allv=(1<<n)-1
    for mask in range(1,1<<(n-1)):
        # It suffices to choose the side omitting vertex n-1.
        if all((adj[v] & ((allv^mask) if (mask>>v)&1 else mask)).bit_count()<=d for v in range(n)):
            return True
    return False


def robust_direct(adj: list[int], d: int):
    n=len(adj);allv=(1<<n)-1
    for mask in range(1,1<<(n-1)):
        maxedge=maxnon=0
        for v in range(n):
            other=(allv^mask) if (mask>>v)&1 else mask
            e=(adj[v]&other).bit_count()
            maxedge=max(maxedge,e)
            maxnon=max(maxnon,other.bit_count()-e)
        if maxedge<=d or maxnon<=d:
            return False
    return True


def cut_and_complement_checks() -> None:
    for n in range(2,6):
        for code in range(1<<(n*(n-1)//2)):
            A=adjacency_from_edge_bits(n,code)
            allv=(1<<n)-1
            C=[allv ^ (1<<v) ^ A[v] for v in range(n)]
            for m in [1,2]:
                check(robust_direct(A,m)==(not has_d_cut(A,m) and not has_d_cut(C,m)), 'two_sided_cut_equivalence')
    # Circulant (2m+2)-regular graphs above the stated constant-size threshold.
    for m in [1,2,3]:
        for n in [6*m+7, 6*m+9, 6*m+13]:
            r=m+1
            A=[sum(1<<((v+s)%n) for s in list(range(1,r+1))+list(range(-r,0))) for v in range(n)]
            allv=(1<<n)-1
            C=[allv ^(1<<v)^A[v] for v in range(n)]
            for u,v in combinations(range(n),2):
                cn=(C[u]&C[v]).bit_count()
                check(cn>=n-4*m-6 and cn>2*m, 'regular_complement_codegree_bound')


def layerwise_edits() -> None:
    # Original core is the four-block path with five vertices/block: 2-robust.
    # Matching edits use d=1 within each core and within each exterior layer.
    size=20; copies=8; n=size*copies
    bits=[0,1,0]
    def level(u,v):
        a,b=u//size,v//size
        return -1 if a==b else (a^b).bit_length()-1
    base=set()
    for u,v in combinations(range(n),2):
        l=level(u,v)
        e=(abs((u%size)//5-(v%size)//5)==1) if l==-1 else bits[l]
        if e:base.add((u,v))
    for model in range(6):
        edits=set()
        # Per-layer matching; the same vertex may be edited in several layers.
        for l in [-1,0,1,2]:
            edges=[(u,v) for u,v in combinations(range(n),2) if level(u,v)==l]
            RNG.shuffle(edges)
            used=set()
            for u,v in edges:
                if u not in used and v not in used:
                    edits.add((u,v));used|={u,v}
            degrees=Counter(x for e in edits if level(*e)==l for x in e)
            check(max(degrees.values(),default=0)<=1,'per_layer_edit_budget')
        total=Counter(x for e in edits for x in e)
        check(max(total.values())>1,'edits_need_not_be_globally_bounded')
        final=base ^ edits
        for a in range(copies):
            for b in range(copies):
                if a==b:continue
                expected=bits[(a^b).bit_length()-1]
                for u in range(size*a,size*(a+1)):
                    count=sum((min(u,v),max(u,v)) in final for v in range(size*b,size*(b+1)))
                    check((count>=size-1) if expected else (count<=1),'edited_baseline_majority')
        # Sample all cut-size patterns and random vertex cuts inside edited cores.
        for c in range(copies):
            for _ in range(128):
                A=set(RNG.sample(range(size),RNG.randrange(1,size)))
                oldmax=[0,0];newmax=[0,0]
                for u in range(size):
                    other=(set(range(size))-A) if u in A else A
                    old=sum((min(c*size+u,c*size+v),max(c*size+u,c*size+v)) in base for v in other)
                    new=sum((min(c*size+u,c*size+v),max(c*size+u,c*size+v)) in final for v in other)
                    check(abs(old-new)<=1,'internal_cut_count_edit_margin')
                    oldmax=[max(oldmax[0],old),max(oldmax[1],len(other)-old)]
                    newmax=[max(newmax[0],new),max(newmax[1],len(other)-new)]
                check(min(oldmax)>2 and min(newmax)>1,'sampled_robustness_after_layerwise_edits')
    COUNTS['layerwise_models']=6


def main():
    start=time.time()
    result={'status':'RUNNING','scope':'Finite identities and finite prefixes only; no independent verification of the main Cayley theorem, cofinality, compactness, complexity hardness, or transfinite hierarchy recovery.'}
    destination=Path(__file__).resolve().parent/'results.json'
    try:
        finite_coset_and_greedy_checks()
        coordinate_parameter_checks()
        countable_continuity_prefixes()
        cut_and_complement_checks()
        layerwise_edits()
        result['status']='PASS'
    except Exception as exc:
        result['status']='FAIL';result['error']=repr(exc)
        raise
    finally:
        result.update(counts=dict(sorted(COUNTS.items())),elapsed_seconds=round(time.time()-start,4),python=sys.version.split()[0],source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
        destination.write_text(json.dumps(result,indent=2)+'\n')
        print(json.dumps(result,indent=2))

if __name__=='__main__':
    main()


==> anc/checks/strengthening/results.json <==
{
  "status": "PASS",
  "scope": "Finite identities and finite prefixes only; no independent verification of the main Cayley theorem, cofinality, compactness, complexity hardness, or transfinite hierarchy recovery.",
  "counts": {
    "earlier_exception_degree": 72,
    "edited_baseline_majority": 6720,
    "edits_need_not_be_globally_bounded": 6,
    "equal_bit_prefix_equal_finite_state": 16,
    "finite_coset_avoidance_nonempty": 120,
    "finite_nonnormal_models": 12,
    "greedy_homogeneous_classes": 68,
    "integer_binary_branches": 8,
    "integer_blocks": 812,
    "integer_cone_reservation_fresh": 48,
    "integer_decisions_permanent": 1236,
    "integer_final_primary_counts": 24,
    "integer_fresh_reserved": 812,
    "integer_primary_preservation": 1284,
    "integer_reservations_retained": 812,
    "integer_uncoded_bound": 24,
    "integer_window_code": 24,
    "internal_cut_count_edit_margin": 122880,
    "layerwise_models": 6,
    "m_plus_one_tail_witness": 2256,
    "one_bit_coordinate_dependence": 25488,
    "packet_scope_symmetry": 72,
    "parameter_injectivity": 5,
    "parameter_inverse_coordinate": 258,
    "per_layer_edit_budget": 24,
    "regular_complement_codegree_bound": 2151,
    "sampled_robustness_after_layerwise_edits": 6144,
    "stage_witness_adjacency": 3552,
    "stage_witness_difference": 3552,
    "two_sided_cut_equivalence": 2196
  },
  "elapsed_seconds": 0.6399,
  "python": "3.13.5",
  "source_sha256": "5b07645fe451e24ff7b0db0dbc18377cb55ca25da621f116935c725461883e43"
}


==> anc/run_all.py <==
#!/usr/bin/env python3
"""Run the six finite suites in a temporary copy; no theorem certification.

The Boolean seed certificate and the illustration check were removed with the computed seed graph: the seed of
Section 5.1 is now an explicit subdivided K4 whose rigidity is proved in the text (round w2, E3)."""
from __future__ import annotations
import argparse, datetime, hashlib, json, shutil, subprocess, sys, tempfile, time
from pathlib import Path

SCRIPTS = [
    ("protected_core", "anc/checks/protected_core/check_protected_core.py"),
    ("construction", "anc/checks/check_construction.py"),
    ("consequences", "anc/checks/consequences/check_consequences.py"),
    ("strengthening", "anc/checks/strengthening/check_strengthenings.py"),
    ("prescribed_markers", "anc/checks/certificate/check_prescribed_markers.py"),
    ("clarity", "anc/checks/clarity/check_clarity.py"),
]

def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("check_runs"))
    parser.add_argument("--timeout", type=int, default=300,
                        help="Maximum seconds per suite (default: 300).")
    args = parser.parse_args()
    if args.timeout < 1:
        parser.error("--timeout must be positive")
    root = Path(__file__).resolve().parents[1]
    for _, rel in SCRIPTS:
        if not (root / rel).is_file():
            parser.error(f"Missing input: {rel}; extract the full archive.")
    # The consequences suite needs g++ (C++17); without it that suite is recorded as NOT RUN, not run partially.
    no_cxx = {"consequences"} if shutil.which("g++") is None else set()
    output = args.output.resolve()
    output.mkdir(parents=True, exist_ok=True)
    record = {"started_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
              "python": sys.version, "runs": [],
              "scope": "Finite checks only; no certification of the full theorem."}
    with tempfile.TemporaryDirectory(prefix="watkins_checks_") as temp:
        work = Path(temp)
        # The arXiv source is one main.tex next to anc/; the v9 bundle also had sections/ and figures/.
        for name in ("anc", "sections", "figures"):
            if (root / name).is_dir():
                shutil.copytree(root / name, work / name,
                                ignore=shutil.ignore_patterns("__pycache__", "*.pyc"))
        if (root / "main.tex").is_file():
            shutil.copy2(root / "main.tex", work / "main.tex")
        for name, rel in SCRIPTS:
            if name in no_cxx:
                print(f"Not running {name}: g++ (C++17) not found", flush=True)
                record["runs"].append({"name": name, "script": rel, "status": "NOT RUN",
                                       "reason": "g++ with C++17 support not found"})
                continue
            print(f"Running {name} ...", flush=True)
            start = time.monotonic()
            result = {"name": name, "script": rel,
                      "script_sha256": hashlib.sha256((work/rel).read_bytes()).hexdigest()}
            try:
                proc = subprocess.run([sys.executable, str(work / rel)], cwd=work,
                                      text=True, capture_output=True, timeout=args.timeout)
                (output/f"{name}.stdout.txt").write_text(proc.stdout, encoding="utf-8")
                (output/f"{name}.stderr.txt").write_text(proc.stderr, encoding="utf-8")
                result.update(exit_code=proc.returncode,
                              status="PASS" if proc.returncode == 0 else "FAIL")
            except subprocess.TimeoutExpired:
                result.update(status="TIMEOUT", exit_code=None)
            result["elapsed_seconds"] = round(time.monotonic()-start, 3)
            record["runs"].append(result)
            (output/"execution_record.json").write_text(json.dumps(record, indent=2)+"\n")
            print(f"  {result['status']}", flush=True)
        # Preserve newly generated outputs in addition to console logs.
        for source in (work/"anc").rglob("*"):
            if source.is_file() and source.suffix in (".json", ".txt") and "run_records" not in source.parts:
                dest = output/"results"/source.relative_to(work/"anc")
                dest.parent.mkdir(parents=True, exist_ok=True)
                shutil.copy2(source,dest)
    record["completed_utc"] = datetime.datetime.now(datetime.timezone.utc).isoformat()
    ran = [r for r in record["runs"] if r["status"] != "NOT RUN"]
    skipped = [r["name"] for r in record["runs"] if r["status"] == "NOT RUN"]
    record["status"] = ("FAIL" if any(r["status"] != "PASS" for r in ran)
                        else "PASS" if not skipped else "PASS (not run: " + ", ".join(skipped) + ")")
    (output/"execution_record.json").write_text(json.dumps(record,indent=2)+"\n")
    print(f"{record['status']}: finite checks only; see {output}")
    return 1 if record["status"]=="FAIL" else 0

if __name__ == "__main__":
    raise SystemExit(main())


==> anc/run_records/COMPILER.txt <==
g++ (Ubuntu 13.3.0-6ubuntu2~24.04.1) 13.3.0
Linux 6.18.44-fc-v139 x86_64
Run in Claude's cloud workspace on 2026-10-18 from release/v13/arxiv/arxiv_source_v13.tar.gz with: python3 anc/run_all.py


==> anc/run_records/clarity.stdout.txt <==
{
  "status": "passed",
  "sign_pattern_identities_S3": 144,
  "finite_baseline_fixtures": 48,
  "successor_pullback_checks": 168,
  "terminal_bit_checks": 1000,
  "scope": "Finite baseline quotient/pullback identities and elementary group/parity calculations only. Initial partitions are supplied; no claim of infinite-proof verification."
}


==> anc/run_records/consequences.stdout.txt <==
{
  "status": "PASS",
  "seed": 20260927,
  "scope": "Finite implications and prefixes only; no infinite graph or cardinal theorem is computationally verified.",
  "all_seven_vertex_subsets": 7104240,
  "explicit_cut_tests": 56741472,
  "perturbation_margin": {
    "all_block_split_profiles": 4094,
    "min_crossing_degree_lower_bound": 7,
    "original_robustness": 3,
    "edit_degree_budget": 1,
    "recovered_robustness": 2
  },
  "prefix_blocks": 732,
  "prefix_cone_requests": 48,
  "permanent_code_checks": 940,
  "boolean_refined_palette": {
    "tag_points": 191,
    "color_slots": 96,
    "pair_distance_checks": 18145,
    "fiber_size": 262144,
    "complement_candidates_per_quotient_row_lower_bound": 261762
  },
  "arbitrary_ordinal_example_core": {
    "vertices": 12,
    "robustness_budget": 1,
    "all_nontrivial_cuts": 2047,
    "internal_degrees": [
      3,
      6
    ]
  },
  "elapsed_seconds": 1.957
}


==> anc/run_records/construction.stdout.txt <==
{
  "status": "PASS",
  "counts": {
    "p4_cut_lower_bound_checks": 31280,
    "full_constant_p4_cut_samples": 41246,
    "pool_pair_insertions": 89,
    "star_insertions": 341,
    "star_edge_constraints": 70415,
    "star_nonedge_constraints": 47223,
    "marker_cross_block_pairs": 141701,
    "marker_difference_checks": 377176,
    "finite_sandwich_pairs": 7140,
    "baseline_recovery_counts": 18480,
    "twin_comparisons": 394,
    "global_positive_codegrees": 1677,
    "negative_control_ordered_pairs": 230400,
    "boolean_tag_difference_checks": 9025,
    "boolean_tag_period_checks": 2304
  },
  "finite_global_models": [
    {
      "order": 240,
      "rank_length": 2,
      "labels": [
        0,
        1
      ],
      "connection_size": 147,
      "minimum_codegree": 54,
      "root_refinement_classes": [
        3,
        30,
        227,
        240,
        240
      ],
      "uncolored_root_refinement_discrete": true
    },
    {
      "order": 480,
      "rank_length": 3,
      "labels": [
        1,
        0,
        1
      ],
      "connection_size": 324,
      "minimum_codegree": 168,
      "root_refinement_classes": [
        3,
        39,
        385,
        478,
        480,
        480
      ],
      "uncolored_root_refinement_discrete": true
    },
    {
      "order": 960,
      "rank_length": 4,
      "labels": [
        0,
        1,
        0,
        1
      ],
      "connection_size": 627,
      "minimum_codegree": 294,
      "root_refinement_classes": [
        3,
        47,
        595,
        897,
        958,
        960,
        960
      ],
      "uncolored_root_refinement_discrete": true
    }
  ],
  "elapsed_seconds": 2.905
}


==> anc/run_records/execution_record.json <==
{
  "started_utc": "2026-10-18T21:58:34.149902+00:00",
  "python": "3.13.16 (main, Oct  1 2026, 15:40:24) [GCC 13.3.0]",
  "runs": [
    {
      "name": "protected_core",
      "script": "anc/checks/protected_core/check_protected_core.py",
      "script_sha256": "c70d69c69cccaee4e04e30789a200426fae683baad3543b80e8514ef2a6e2e45",
      "exit_code": 0,
      "status": "PASS",
      "elapsed_seconds": 10.783
    },
    {
      "name": "construction",
      "script": "anc/checks/check_construction.py",
      "script_sha256": "6e9e66296f448f8be5ac6be9a7ba8f38d7ce03d470833d41dfc58d66e2ecf925",
      "exit_code": 0,
      "status": "PASS",
      "elapsed_seconds": 2.941
    },
    {
      "name": "consequences",
      "script": "anc/checks/consequences/check_consequences.py",
      "script_sha256": "bf4af3eef3637f66dca62e52b0156d49321922fbe443965e9cf5a9454843ba7a",
      "exit_code": 0,
      "status": "PASS",
      "elapsed_seconds": 1.997
    },
    {
      "name": "strengthening",
      "script": "anc/checks/strengthening/check_strengthenings.py",
      "script_sha256": "5b07645fe451e24ff7b0db0dbc18377cb55ca25da621f116935c725461883e43",
      "exit_code": 0,
      "status": "PASS",
      "elapsed_seconds": 0.733
    },
    {
      "name": "prescribed_markers",
      "script": "anc/checks/certificate/check_prescribed_markers.py",
      "script_sha256": "2795c274e61969563e5676cf9c18e2fcee85f4308cce7d7adf51df055550ab6d",
      "exit_code": 0,
      "status": "PASS",
      "elapsed_seconds": 0.147
    },
    {
      "name": "clarity",
      "script": "anc/checks/clarity/check_clarity.py",
      "script_sha256": "9990e7a7e0cde30f400363be6467b2561cf4a8ef6bac0f77e0690e5b1742b2b6",
      "exit_code": 0,
      "status": "PASS",
      "elapsed_seconds": 0.397
    }
  ],
  "scope": "Finite checks only; no certification of the full theorem.",
  "completed_utc": "2026-10-18T21:58:51.160504+00:00",
  "status": "PASS"
}


==> anc/run_records/prescribed_markers.stdout.txt <==
{
  "status": "PASS",
  "boundary": "Finite regression tests for the arbitrary-prescription marker lemma.\n\nUses actual elements of S3 x Z, not finite cyclic approximations.  The finite\nprescriptions deliberately forbid one member of a standard generating list.\nThe checks exercise finite assignments and factorization identities; they are\nnot independent verification of infinite realization or arbitrary-group avoidance.\nRun from any directory with Python 3.10+; standard library only.\n",
  "models": [
    {
      "m": 1,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 5694,
      "final_selected": 756,
      "final_forbidden": 699,
      "covered_selected": 756
    },
    {
      "m": 2,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 14118,
      "final_selected": 2004,
      "final_forbidden": 1755,
      "covered_selected": 2004
    },
    {
      "m": 3,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 26286,
      "final_selected": 3828,
      "final_forbidden": 3291,
      "covered_selected": 3828
    }
  ]
}


==> anc/run_records/protected_core.stdout.txt <==
{
  "status": "PASS",
  "scope": "Exact finite checks for protected markers and marked countable schedules.\n\nUses actual Z, the finite-support Boolean group, S3 x Z, and\nS3 x C2^(N). Infinite groups are not replaced by finite cyclic quotients.\nChecks finite assignments and finite schedule prefixes only, not infinite\nexistence, the avoidance theorem, graph automorphism groups, or transfinite steps.\nPython 3.10+, standard library only. Run directly; results.json is overwritten.\n",
  "models": [
    {
      "group": "Z",
      "m": 1,
      "initial_protected_counts": [
        2,
        2
      ],
      "marker_vertices": 14,
      "selected_size": 68,
      "reserved_size": 60,
      "counts": {
        "insertions": 8,
        "protected_endpoint_tests": 248,
        "pool_insertions": 3,
        "star_insertions": 5,
        "marker_cross_constraints": 73,
        "protected_exact_counts": 4,
        "markers": 1,
        "candidate_trials": 16
      }
    },
    {
      "group": "C2^(N)",
      "m": 2,
      "initial_protected_counts": [
        2
      ],
      "marker_vertices": 20,
      "selected_size": 77,
      "reserved_size": 76,
      "counts": {
        "insertions": 18,
        "protected_endpoint_tests": 148,
        "pool_insertions": 9,
        "star_insertions": 9,
        "marker_cross_constraints": 150,
        "protected_exact_counts": 2,
        "markers": 1,
        "candidate_trials": 36
      }
    },
    {
      "group": "S3 x Z",
      "m": 2,
      "initial_protected_counts": [
        2,
        4,
        2
      ],
      "marker_vertices": 22,
      "selected_size": 174,
      "reserved_size": 184,
      "counts": {
        "insertions": 14,
        "protected_endpoint_tests": 996,
        "pool_insertions": 5,
        "star_insertions": 9,
        "marker_cross_constraints": 181,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 28
      }
    },
    {
      "group": "S3 x C2^(N)",
      "m": 2,
      "initial_protected_counts": [
        3,
        2,
        3
      ],
      "marker_vertices": 20,
      "selected_size": 79,
      "reserved_size": 87,
      "counts": {
        "insertions": 18,
        "protected_endpoint_tests": 750,
        "pool_insertions": 9,
        "star_insertions": 9,
        "marker_cross_constraints": 150,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 84
      }
    },
    {
      "group": "S3 x Z",
      "m": 76,
      "initial_protected_counts": [
        2,
        4,
        2
      ],
      "marker_vertices": 614,
      "selected_size": 141070,
      "reserved_size": 129672,
      "counts": {
        "insertions": 458,
        "protected_endpoint_tests": 846372,
        "pool_insertions": 153,
        "star_insertions": 305,
        "marker_cross_constraints": 141373,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 916
      }
    }
  ],
  "schedule_prefixes": [
    {
      "group": "Z",
      "m": 1,
      "coded_primary_counts": [
        2,
        4
      ],
      "secondary_growth": [
        [
          21,
          23
        ],
        [
          25,
          27
        ]
      ],
      "selected_size": 1260,
      "reserved_size": 1162,
      "counts": {
        "insertions": 164,
        "protected_endpoint_tests": 4536,
        "pool_insertions": 60,
        "star_insertions": 100,
        "marker_cross_constraints": 1460,
        "protected_exact_counts": 50,
        "markers": 20,
        "candidate_trials": 328
      }
    },
    {
      "group": "C2^(N)",
      "m": 1,
      "coded_primary_counts": [
        2,
        4,
        6
      ],
      "secondary_growth": [],
      "selected_size": 351,
      "reserved_size": 352,
      "counts": {
        "insertions": 136,
        "protected_endpoint_tests": 864,
        "pool_insertions": 65,
        "star_insertions": 65,
        "marker_cross_constraints": 702,
        "protected_exact_counts": 30,
        "markers": 13,
        "candidate_trials": 272
      }
    },
    {
      "group": "S3 x Z",
      "m": 1,
      "coded_primary_counts": [
        2,
        6
      ],
      "secondary_growth": [
        [
          0,
          2
        ],
        [
          2,
          4
        ]
      ],
      "selected_size": 1313,
      "reserved_size": 1370,
      "counts": {
        "insertions": 173,
        "protected_endpoint_tests": 4536,
        "pool_insertions": 63,
        "star_insertions": 105,
        "marker_cross_constraints": 1523,
        "protected_exact_counts": 50,
        "markers": 21,
        "candidate_trials": 346
      }
    },
    {
      "group": "S3 x C2^(N)",
      "m": 1,
      "coded_primary_counts": [
        2,
        4
      ],
      "secondary_growth": [
        [
          64,
          93
        ],
        [
          165,
          194
        ]
      ],
      "selected_size": 416,
      "reserved_size": 438,
      "counts": {
        "insertions": 110,
        "protected_endpoint_tests": 684,
        "pool_insertions": 46,
        "star_insertions": 60,
        "marker_cross_constraints": 711,
        "protected_exact_counts": 17,
        "markers": 12,
        "candidate_trials": 220
      }
    }
  ],
  "negative_control": {
    "group": "Z",
    "target_a": 2,
    "protected_difference": 4,
    "before": 1,
    "after_naive_star": 3,
    "meaning": "a^2 not in D is necessary for this protected star strategy"
  },
  "elapsed_seconds": 10.75
}


==> anc/run_records/results/checks/certificate/prescribed_marker_results.json <==
{
  "status": "PASS",
  "boundary": "Finite regression tests for the arbitrary-prescription marker lemma.\n\nUses actual elements of S3 x Z, not finite cyclic approximations.  The finite\nprescriptions deliberately forbid one member of a standard generating list.\nThe checks exercise finite assignments and factorization identities; they are\nnot independent verification of infinite realization or arbitrary-group avoidance.\nRun from any directory with Python 3.10+; standard library only.\n",
  "models": [
    {
      "m": 1,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 5694,
      "final_selected": 756,
      "final_forbidden": 699,
      "covered_selected": 756
    },
    {
      "m": 2,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 14118,
      "final_selected": 2004,
      "final_forbidden": 1755,
      "covered_selected": 2004
    },
    {
      "m": 3,
      "initial_selected": 2,
      "initial_forbidden": 3,
      "forbidden_standard_generator": true,
      "initial_targets": 12,
      "markers": 12,
      "cross_constraints_rechecked": 26286,
      "final_selected": 3828,
      "final_forbidden": 3291,
      "covered_selected": 3828
    }
  ]
}


==> anc/run_records/results/checks/clarity/results.json <==
{
  "status": "passed",
  "sign_pattern_identities_S3": 144,
  "finite_baseline_fixtures": 48,
  "successor_pullback_checks": 168,
  "terminal_bit_checks": 1000,
  "scope": "Finite baseline quotient/pullback identities and elementary group/parity calculations only. Initial partitions are supplied; no claim of infinite-proof verification."
}


==> anc/run_records/results/checks/consequences/results.json <==
{
  "status": "PASS",
  "seed": 20260927,
  "scope": "Finite implications and prefixes only; no infinite graph or cardinal theorem is computationally verified.",
  "abstract_graph_models": [
    {
      "bits": [
        0,
        1
      ],
      "seed": 114,
      "error_edges_by_layer": [
        11,
        11
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9509429,
      "degree_values": [
        15,
        16,
        17,
        18,
        19
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        0,
        1
      ]
    },
    {
      "bits": [
        0,
        1
      ],
      "seed": 297,
      "error_edges_by_layer": [
        12,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9363918,
      "degree_values": [
        15,
        16,
        17,
        18
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        0,
        1
      ]
    },
    {
      "bits": [
        0,
        1
      ],
      "seed": 800,
      "error_edges_by_layer": [
        10,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9781520,
      "degree_values": [
        15,
        16,
        17,
        18,
        19
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        0,
        1
      ]
    },
    {
      "bits": [
        1,
        0
      ],
      "seed": 114,
      "error_edges_by_layer": [
        11,
        11
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9327645,
      "degree_values": [
        8,
        9,
        10,
        11,
        12
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        1,
        0
      ]
    },
    {
      "bits": [
        1,
        0
      ],
      "seed": 297,
      "error_edges_by_layer": [
        12,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9351796,
      "degree_values": [
        9,
        10,
        11
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        1,
        0
      ]
    },
    {
      "bits": [
        1,
        0
      ],
      "seed": 800,
      "error_edges_by_layer": [
        10,
        13
      ],
      "subsets": 1184040,
      "robust_subsets": 4,
      "cut_tests": 9407164,
      "degree_values": [
        9,
        10,
        11,
        12
      ],
      "baseline_counts_checked": 42,
      "decoded_bits": [
        1,
        0
      ]
    }
  ],
  "all_seven_vertex_subsets": 7104240,
  "explicit_cut_tests": 56741472,
  "perturbation_margin": {
    "all_block_split_profiles": 4094,
    "min_crossing_degree_lower_bound": 7,
    "original_robustness": 3,
    "edit_degree_budget": 1,
    "recovered_robustness": 2
  },
  "countable_integer_prefixes": [
    {
      "bits": [
        0,
        0,
        0
      ],
      "primary_codes": [
        40,
        80,
        120
      ],
      "selected_points": 424,
      "reserved_points": 30
    },
    {
      "bits": [
        0,
        0,
        1
      ],
      "primary_codes": [
        40,
        80,
        132
      ],
      "selected_points": 442,
      "reserved_points": 30
    },
    {
      "bits": [
        0,
        1,
        0
      ],
      "primary_codes": [
        40,
        90,
        120
      ],
      "selected_points": 444,
      "reserved_points": 30
    },
    {
      "bits": [
        0,
        1,
        1
      ],
      "primary_codes": [
        40,
        90,
        132
      ],
      "selected_points": 462,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        0,
        0
      ],
      "primary_codes": [
        52,
        80,
        120
      ],
      "selected_points": 442,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        0,
        1
      ],
      "primary_codes": [
        52,
        80,
        132
      ],
      "selected_points": 460,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        1,
        0
      ],
      "primary_codes": [
        52,
        90,
        120
      ],
      "selected_points": 462,
      "reserved_points": 30
    },
    {
      "bits": [
        1,
        1,
        1
      ],
      "primary_codes": [
        52,
        90,
        132
      ],
      "selected_points": 480,
      "reserved_points": 30
    }
  ],
  "prefix_blocks": 732,
  "prefix_cone_requests": 48,
  "permanent_code_checks": 940,
  "boolean_refined_palette": {
    "tag_points": 191,
    "color_slots": 96,
    "pair_distance_checks": 18145,
    "fiber_size": 262144,
    "complement_candidates_per_quotient_row_lower_bound": 261762
  },
  "arbitrary_ordinal_example_core": {
    "vertices": 12,
    "robustness_budget": 1,
    "all_nontrivial_cuts": 2047,
    "internal_degrees": [
      3,
      6
    ]
  },
  "elapsed_seconds": 1.957
}


==> anc/run_records/results/checks/execution_record.json <==
{
  "started_utc": "2026-10-01T02:23:30.009102+00:00",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "scope": "Fresh execution of all eight finite checking programs from the supplied source. These checks do not verify infinite schedules, transfinite recovery, or the full theorem.",
  "runs": [
    {
      "name": "protected_core",
      "script": "anc/checks/protected_core/check_protected_core.py",
      "script_sha256": "c70d69c69cccaee4e04e30789a200426fae683baad3543b80e8514ef2a6e2e45",
      "exit_code": 0,
      "elapsed_seconds": 11.984,
      "status": "PASS"
    },
    {
      "name": "construction",
      "script": "anc/checks/check_construction.py",
      "script_sha256": "6e9e66296f448f8be5ac6be9a7ba8f38d7ce03d470833d41dfc58d66e2ecf925",
      "exit_code": 0,
      "elapsed_seconds": 3.8,
      "status": "PASS"
    },
    {
      "name": "consequences",
      "script": "anc/checks/consequences/check_consequences.py",
      "script_sha256": "bf4af3eef3637f66dca62e52b0156d49321922fbe443965e9cf5a9454843ba7a",
      "exit_code": 0,
      "elapsed_seconds": 2.546,
      "status": "PASS"
    },
    {
      "name": "strengthening",
      "script": "anc/checks/strengthening/check_strengthenings.py",
      "script_sha256": "5b07645fe451e24ff7b0db0dbc18377cb55ca25da621f116935c725461883e43",
      "exit_code": 0,
      "elapsed_seconds": 1.221,
      "status": "PASS"
    },
    {
      "name": "boolean_certificate",
      "script": "anc/checks/certificate/verify_boolean_seed.py",
      "script_sha256": "be7549a405a5c6d4fee06f32352cf2f1f818cdb9506bb94a67752c18e8aa4b4f",
      "exit_code": 0,
      "elapsed_seconds": 0.655,
      "status": "PASS"
    },
    {
      "name": "prescribed_markers",
      "script": "anc/checks/certificate/check_prescribed_markers.py",
      "script_sha256": "2795c274e61969563e5676cf9c18e2fcee85f4308cce7d7adf51df055550ab6d",
      "exit_code": 0,
      "elapsed_seconds": 0.667,
      "status": "PASS"
    },
    {
      "name": "illustrations",
      "script": "anc/figures/verify_illustrations.py",
      "script_sha256": "0f4563ab4737773e09da4aebb4e93406743bbebd6a2603bbad8db5e05c3a9f4a",
      "exit_code": 0,
      "elapsed_seconds": 0.611,
      "status": "PASS"
    },
    {
      "name": "clarity",
      "script": "anc/checks/clarity/check_clarity.py",
      "script_sha256": "9990e7a7e0cde30f400363be6467b2561cf4a8ef6bac0f77e0690e5b1742b2b6",
      "exit_code": 0,
      "elapsed_seconds": 0.84,
      "status": "PASS"
    }
  ],
  "completed_utc": "2026-10-01T02:23:52.334203+00:00",
  "status": "PASS"
}


==> anc/run_records/results/checks/protected_core/results.json <==
{
  "status": "PASS",
  "scope": "Exact finite checks for protected markers and marked countable schedules.\n\nUses actual Z, the finite-support Boolean group, S3 x Z, and\nS3 x C2^(N). Infinite groups are not replaced by finite cyclic quotients.\nChecks finite assignments and finite schedule prefixes only, not infinite\nexistence, the avoidance theorem, graph automorphism groups, or transfinite steps.\nPython 3.10+, standard library only. Run directly; results.json is overwritten.\n",
  "models": [
    {
      "group": "Z",
      "m": 1,
      "initial_protected_counts": [
        2,
        2
      ],
      "marker_vertices": 14,
      "selected_size": 68,
      "reserved_size": 60,
      "counts": {
        "insertions": 8,
        "protected_endpoint_tests": 248,
        "pool_insertions": 3,
        "star_insertions": 5,
        "marker_cross_constraints": 73,
        "protected_exact_counts": 4,
        "markers": 1,
        "candidate_trials": 16
      }
    },
    {
      "group": "C2^(N)",
      "m": 2,
      "initial_protected_counts": [
        2
      ],
      "marker_vertices": 20,
      "selected_size": 77,
      "reserved_size": 76,
      "counts": {
        "insertions": 18,
        "protected_endpoint_tests": 148,
        "pool_insertions": 9,
        "star_insertions": 9,
        "marker_cross_constraints": 150,
        "protected_exact_counts": 2,
        "markers": 1,
        "candidate_trials": 36
      }
    },
    {
      "group": "S3 x Z",
      "m": 2,
      "initial_protected_counts": [
        2,
        4,
        2
      ],
      "marker_vertices": 22,
      "selected_size": 174,
      "reserved_size": 184,
      "counts": {
        "insertions": 14,
        "protected_endpoint_tests": 996,
        "pool_insertions": 5,
        "star_insertions": 9,
        "marker_cross_constraints": 181,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 28
      }
    },
    {
      "group": "S3 x C2^(N)",
      "m": 2,
      "initial_protected_counts": [
        3,
        2,
        3
      ],
      "marker_vertices": 20,
      "selected_size": 79,
      "reserved_size": 87,
      "counts": {
        "insertions": 18,
        "protected_endpoint_tests": 750,
        "pool_insertions": 9,
        "star_insertions": 9,
        "marker_cross_constraints": 150,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 84
      }
    },
    {
      "group": "S3 x Z",
      "m": 76,
      "initial_protected_counts": [
        2,
        4,
        2
      ],
      "marker_vertices": 614,
      "selected_size": 141070,
      "reserved_size": 129672,
      "counts": {
        "insertions": 458,
        "protected_endpoint_tests": 846372,
        "pool_insertions": 153,
        "star_insertions": 305,
        "marker_cross_constraints": 141373,
        "protected_exact_counts": 6,
        "markers": 1,
        "candidate_trials": 916
      }
    }
  ],
  "schedule_prefixes": [
    {
      "group": "Z",
      "m": 1,
      "coded_primary_counts": [
        2,
        4
      ],
      "secondary_growth": [
        [
          21,
          23
        ],
        [
          25,
          27
        ]
      ],
      "selected_size": 1260,
      "reserved_size": 1162,
      "counts": {
        "insertions": 164,
        "protected_endpoint_tests": 4536,
        "pool_insertions": 60,
        "star_insertions": 100,
        "marker_cross_constraints": 1460,
        "protected_exact_counts": 50,
        "markers": 20,
        "candidate_trials": 328
      }
    },
    {
      "group": "C2^(N)",
      "m": 1,
      "coded_primary_counts": [
        2,
        4,
        6
      ],
      "secondary_growth": [],
      "selected_size": 351,
      "reserved_size": 352,
      "counts": {
        "insertions": 136,
        "protected_endpoint_tests": 864,
        "pool_insertions": 65,
        "star_insertions": 65,
        "marker_cross_constraints": 702,
        "protected_exact_counts": 30,
        "markers": 13,
        "candidate_trials": 272
      }
    },
    {
      "group": "S3 x Z",
      "m": 1,
      "coded_primary_counts": [
        2,
        6
      ],
      "secondary_growth": [
        [
          0,
          2
        ],
        [
          2,
          4
        ]
      ],
      "selected_size": 1313,
      "reserved_size": 1370,
      "counts": {
        "insertions": 173,
        "protected_endpoint_tests": 4536,
        "pool_insertions": 63,
        "star_insertions": 105,
        "marker_cross_constraints": 1523,
        "protected_exact_counts": 50,
        "markers": 21,
        "candidate_trials": 346
      }
    },
    {
      "group": "S3 x C2^(N)",
      "m": 1,
      "coded_primary_counts": [
        2,
        4
      ],
      "secondary_growth": [
        [
          64,
          93
        ],
        [
          165,
          194
        ]
      ],
      "selected_size": 416,
      "reserved_size": 438,
      "counts": {
        "insertions": 110,
        "protected_endpoint_tests": 684,
        "pool_insertions": 46,
        "star_insertions": 60,
        "marker_cross_constraints": 711,
        "protected_exact_counts": 17,
        "markers": 12,
        "candidate_trials": 220
      }
    }
  ],
  "negative_control": {
    "group": "Z",
    "target_a": 2,
    "protected_difference": 4,
    "before": 1,
    "after_naive_star": 3,
    "meaning": "a^2 not in D is necessary for this protected star strategy"
  },
  "elapsed_seconds": 10.75
}


==> anc/run_records/results/checks/results.json <==
{
  "status": "PASS",
  "seed": 20260927,
  "elapsed_seconds": 2.905,
  "counts": {
    "p4_cut_lower_bound_checks": 31280,
    "full_constant_p4_cut_samples": 41246,
    "pool_pair_insertions": 89,
    "star_insertions": 341,
    "star_edge_constraints": 70415,
    "star_nonedge_constraints": 47223,
    "marker_cross_block_pairs": 141701,
    "marker_difference_checks": 377176,
    "finite_sandwich_pairs": 7140,
    "baseline_recovery_counts": 18480,
    "twin_comparisons": 394,
    "global_positive_codegrees": 1677,
    "negative_control_ordered_pairs": 230400,
    "boolean_tag_difference_checks": 9025,
    "boolean_tag_period_checks": 2304
  },
  "details": {
    "markers": [
      {
        "m": 1,
        "markers": 2,
        "vertices": [
          13,
          14
        ],
        "selected_differences": 117,
        "reserved_differences": 112
      },
      {
        "m": 3,
        "markers": 2,
        "vertices": [
          29,
          30
        ],
        "selected_differences": 613,
        "reserved_differences": 540
      },
      {
        "m": 76,
        "markers": 1,
        "vertices": [
          613
        ],
        "selected_differences": 140453,
        "reserved_differences": 117504
      }
    ],
    "finite_packets": [
      {
        "ambient_order": 169080,
        "core_order": 33816,
        "core_nonnormal": true,
        "initial_size": 3,
        "candidate_count": 1,
        "packet_size": 3,
        "repairs": 0
      },
      {
        "ambient_order": 169080,
        "core_order": 33816,
        "core_nonnormal": true,
        "initial_size": 6,
        "candidate_count": 1,
        "packet_size": 6,
        "repairs": 0
      },
      {
        "ambient_order": 169080,
        "core_order": 33816,
        "core_nonnormal": true,
        "initial_size": 6,
        "candidate_count": 1,
        "packet_size": 6,
        "repairs": 0
      }
    ],
    "finite_core": {
      "group": "A5",
      "order": 60,
      "connection_indices": [
        1,
        2,
        14,
        18,
        20,
        21,
        22,
        25,
        26,
        27,
        28,
        29,
        31,
        32,
        34,
        39,
        40,
        42,
        43,
        45,
        49,
        50,
        51,
        52,
        53,
        54,
        59
      ],
      "min_codegree": 8,
      "min_complement_codegree": 12,
      "root_refinement_classes": [
        3,
        14,
        60,
        60
      ],
      "search_attempts": 2
    },
    "finite_global_models": [
      {
        "order": 240,
        "rank_length": 2,
        "labels": [
          0,
          1
        ],
        "connection_size": 147,
        "minimum_codegree": 54,
        "root_refinement_classes": [
          3,
          30,
          227,
          240,
          240
        ],
        "uncolored_root_refinement_discrete": true
      },
      {
        "order": 480,
        "rank_length": 3,
        "labels": [
          1,
          0,
          1
        ],
        "connection_size": 324,
        "minimum_codegree": 168,
        "root_refinement_classes": [
          3,
          39,
          385,
          478,
          480,
          480
        ],
        "uncolored_root_refinement_discrete": true
      },
      {
        "order": 960,
        "rank_length": 4,
        "labels": [
          0,
          1,
          0,
          1
        ],
        "connection_size": 627,
        "minimum_codegree": 294,
        "root_refinement_classes": [
          3,
          47,
          595,
          897,
          958,
          960,
          960
        ],
        "uncolored_root_refinement_discrete": true
      }
    ],
    "boolean_factor_certificate": {
      "vertices": 18,
      "neighbors": [
        [
          8,
          9,
          13
        ],
        [
          9,
          10,
          14
        ],
        [
          3,
          15,
          16
        ],
        [
          2,
          4,
          17
        ],
        [
          3,
          5,
          16
        ],
        [
          4,
          6,
          7
        ],
        [
          5,
          9,
          13
        ],
        [
          5,
          11,
          13
        ],
        [
          0,
          12,
          16
        ],
        [
          0,
          1,
          6
        ],
        [
          1,
          12,
          17
        ],
        [
          7,
          14,
          15
        ],
        [
          8,
          10,
          15
        ],
        [
          0,
          6,
          7
        ],
        [
          1,
          11,
          17
        ],
        [
          2,
          11,
          12
        ],
        [
          2,
          4,
          8
        ],
        [
          3,
          10,
          14
        ]
      ],
      "walk_signatures": [
        [
          17,
          0,
          115,
          12,
          841,
          252
        ],
        [
          17,
          0,
          115,
          6,
          851,
          150
        ],
        [
          17,
          2,
          113,
          34,
          811,
          434
        ],
        [
          17,
          0,
          115,
          12,
          841,
          250
        ],
        [
          17,
          0,
          111,
          18,
          785,
          346
        ],
        [
          17,
          0,
          115,
          14,
          835,
          284
        ],
        [
          19,
          0,
          133,
          8,
          975,
          182
        ],
        [
          17,
          0,
          113,
          16,
          813,
          320
        ],
        [
          15,
          2,
          93,
          40,
          655,
          538
        ],
        [
          17,
          0,
          117,
          8,
          871,
          182
        ],
        [
          17,
          0,
          117,
          6,
          873,
          150
        ],
        [
          15,
          0,
          97,
          16,
          711,
          322
        ],
        [
          15,
          2,
          97,
          34,
          713,
          432
        ],
        [
          19,
          0,
          133,
          10,
          969,
          216
        ],
        [
          17,
          0,
          115,
          8,
          847,
          184
        ],
        [
          15,
          2,
          97,
          34,
          715,
          432
        ],
        [
          17,
          2,
          109,
          40,
          753,
          540
        ],
        [
          17,
          0,
          117,
          6,
          875,
          150
        ]
      ],
      "link_size": 45,
      "odd_tag_pool": [
        1,
        14,
        50,
        61,
        84,
        91,
        103,
        104,
        151,
        152,
        164,
        171,
        194,
        205,
        241,
        254,
        770,
        781,
        817,
        830,
        855,
        856,
        868,
        875,
        916,
        923,
        935,
        936,
        961,
        974,
        1010,
        1021,
        1284,
        1291,
        1335,
        1336,
        1361,
        1374,
        1378,
        1389,
        1426,
        1437,
        1441,
        1454,
        1479,
        1480,
        1524,
        1531,
        1543,
        1544,
        1588,
        1595,
        1618,
        1629,
        1633,
        1646,
        1681,
        1694,
        1698,
        1709,
        1732,
        1739,
        1783,
        1784,
        2311,
        2312,
        2356,
        2363,
        2386,
        2397,
        2401,
        2414,
        2449,
        2462,
        2466,
        2477,
        2500,
        2507,
        2551,
        2552,
        2564,
        2571,
        2615,
        2616,
        2641,
        2654,
        2658,
        2669,
        2706,
        2717,
        2721,
        2734,
        2759,
        2760,
        2804
      ],
      "tag_sizes": [
        1,
        3,
        5,
        7,
        9,
        11,
        13,
        15,
        17,
        19,
        21,
        23,
        25,
        27,
        29,
        31,
        33,
        35,
        37,
        39,
        41,
        43,
        45,
        47,
        49,
        51,
        53,
        55,
        57,
        59,
        61,
        63,
        65,
        67,
        69,
        71,
        73,
        75,
        77,
        79,
        81,
        83,
        85,
        87,
        89,
        91,
        93,
        95
      ]
    }
  },
  "limits": [
    "No infinite automorphism enumeration.",
    "No independent verification of published external existence theorems.",
    "No computation of the transfinite construction or novelty.",
    "Full constant 76 is tested in one finite prescribed marker, not in a completed infinite core.",
    "Finite global examples use m=3 and exact uncolored graph relations; no supplied coset colors enter rooted refinement."
  ]
}

==> anc/run_records/results/checks/strengthening/results.json <==
{
  "status": "PASS",
  "scope": "Finite identities and finite prefixes only; no independent verification of the main Cayley theorem, cofinality, compactness, complexity hardness, or transfinite hierarchy recovery.",
  "counts": {
    "earlier_exception_degree": 72,
    "edited_baseline_majority": 6720,
    "edits_need_not_be_globally_bounded": 6,
    "equal_bit_prefix_equal_finite_state": 16,
    "finite_coset_avoidance_nonempty": 120,
    "finite_nonnormal_models": 12,
    "greedy_homogeneous_classes": 68,
    "integer_binary_branches": 8,
    "integer_blocks": 812,
    "integer_cone_reservation_fresh": 48,
    "integer_decisions_permanent": 1236,
    "integer_final_primary_counts": 24,
    "integer_fresh_reserved": 812,
    "integer_primary_preservation": 1284,
    "integer_reservations_retained": 812,
    "integer_uncoded_bound": 24,
    "integer_window_code": 24,
    "internal_cut_count_edit_margin": 122880,
    "layerwise_models": 6,
    "m_plus_one_tail_witness": 2256,
    "one_bit_coordinate_dependence": 25488,
    "packet_scope_symmetry": 72,
    "parameter_injectivity": 5,
    "parameter_inverse_coordinate": 258,
    "per_layer_edit_budget": 24,
    "regular_complement_codegree_bound": 2151,
    "sampled_robustness_after_layerwise_edits": 6144,
    "stage_witness_adjacency": 3552,
    "stage_witness_difference": 3552,
    "two_sided_cut_equivalence": 2196
  },
  "elapsed_seconds": 0.6988,
  "python": "3.13.16",
  "source_sha256": "5b07645fe451e24ff7b0db0dbc18377cb55ca25da621f116935c725461883e43"
}


==> anc/run_records/strengthening.stdout.txt <==
{
  "status": "PASS",
  "scope": "Finite identities and finite prefixes only; no independent verification of the main Cayley theorem, cofinality, compactness, complexity hardness, or transfinite hierarchy recovery.",
  "counts": {
    "earlier_exception_degree": 72,
    "edited_baseline_majority": 6720,
    "edits_need_not_be_globally_bounded": 6,
    "equal_bit_prefix_equal_finite_state": 16,
    "finite_coset_avoidance_nonempty": 120,
    "finite_nonnormal_models": 12,
    "greedy_homogeneous_classes": 68,
    "integer_binary_branches": 8,
    "integer_blocks": 812,
    "integer_cone_reservation_fresh": 48,
    "integer_decisions_permanent": 1236,
    "integer_final_primary_counts": 24,
    "integer_fresh_reserved": 812,
    "integer_primary_preservation": 1284,
    "integer_reservations_retained": 812,
    "integer_uncoded_bound": 24,
    "integer_window_code": 24,
    "internal_cut_count_edit_margin": 122880,
    "layerwise_models": 6,
    "m_plus_one_tail_witness": 2256,
    "one_bit_coordinate_dependence": 25488,
    "packet_scope_symmetry": 72,
    "parameter_injectivity": 5,
    "parameter_inverse_coordinate": 258,
    "per_layer_edit_budget": 24,
    "regular_complement_codegree_bound": 2151,
    "sampled_robustness_after_layerwise_edits": 6144,
    "stage_witness_adjacency": 3552,
    "stage_witness_difference": 3552,
    "two_sided_cut_equivalence": 2196
  },
  "elapsed_seconds": 0.6988,
  "python": "3.13.16",
  "source_sha256": "5b07645fe451e24ff7b0db0dbc18377cb55ca25da621f116935c725461883e43"
}

